The one-loop bispectrum of galaxies in redshift space from the Effective Field Theory of Large-Scale Structure

We derive the kernels and the Effective Field Theory of Large-Scale Structure counterterms for the one-loop bispectrum of dark matter and of biased tracers in real and redshift space. This requires the expansion of biased tracers up to fourth order in fluctuations. In the process, we encounter several subtleties related to renormalization. One is the fact that, in renormalizing the momentum, a local counterterm contributes non-locally. A second subtlety is related to the renormalization of local products of the velocity fields, which need to be expressed in terms of the renormalized velocity in order to preserve Galilean symmetry. We check that the counterterms we identify are necessary and sufficient to renormalize the one-loop bispectrum at leading and subleading order in the derivative expansion. The kernels that we originally present here have already been used for the first analyses of the one-loop bispectrum in BOSS data [1, 2].

==> anc/B222UVlim.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/24010*(IntdqP113oq4*(2*f1*dot[hat[k1], hat[z]]^2*
     (9 + 18*f1*dot[hat[k1], hat[z]]^2 + 7*f1^2*dot[hat[k1], hat[z]]^2)*
     (5 + 3*f1*dot[hat[k2], hat[z]]^2)*magM[k1]^8 - 
    4*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
     (-45 + 2*f1^2*dot[hat[k1], hat[z]]^2*(7 + 133*dot[hat[k1], hat[z]]^2 - 
        27*dot[hat[k2], hat[z]]^2) - 27*f1*(dot[hat[k1], hat[z]]^2 + 
        dot[hat[k2], hat[z]]^2) + 21*f1^3*
       (-(dot[hat[k1], hat[z]]^2*dot[hat[k2], hat[z]]^2) + 
        dot[hat[k1], hat[z]]^4*(7 + 4*dot[hat[k2], hat[z]]^2)))*magM[k1]^7*
     magM[k2] - 2*magM[k1]^6*
     (f1*(-9*dot[hat[k2], hat[z]]^2*(5 + 3*f1*dot[hat[k2], hat[z]]^2) - 
        14*f1^2*dot[hat[k1], hat[z]]^6*(-11 + 24*f1*dot[hat[k2], hat[z]]^2 + 
          42*f1^2*dot[hat[k2], hat[z]]^2) - 3*dot[hat[k1], hat[z]]^2*
         (-15 - 84*f1*dot[hat[k2], hat[z]]^2 + 7*f1^3*dot[hat[k2], hat[z]]^
            4 + 6*f1^2*dot[hat[k2], hat[z]]^2*
           (-7 + 3*dot[hat[k2], hat[z]]^2)) + f1*dot[hat[k1], hat[z]]^4*
         (27 + 21*f1^2*dot[hat[k2], hat[z]]^2*
           (29 + 24*dot[hat[k2], hat[z]]^2) + 
          2*f1*(35 + 832*dot[hat[k2], hat[z]]^2)))*magM[k2]^2 + 
      (-15 - 42*f1*dot[hat[k1], hat[z]]^2 + 7*f1^3*dot[hat[k1], hat[z]]^4 + 
        2*f1^2*dot[hat[k1], hat[z]]^2*(-28 + 9*dot[hat[k1], hat[z]]^2))*
       (5 + 3*f1*dot[hat[k2], hat[z]]^2)*magM[k3]^2) + 
    2*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]^5*magM[k2]*
     (2*(-45 + 1176*f1^4*dot[hat[k1], hat[z]]^4*dot[hat[k2], hat[z]]^2 + 
        9*f1*(11*dot[hat[k1], hat[z]]^2 - 17*dot[hat[k2], hat[z]]^2) - 
        2*f1^2*(119*dot[hat[k1], hat[z]]^4 + 7*dot[hat[k2], hat[z]]^2 + 
          dot[hat[k1], hat[z]]^2*(-14 + 475*dot[hat[k2], hat[z]]^2)) + 
        21*f1^3*(dot[hat[k1], hat[z]]^4*(7 + 32*dot[hat[k2], hat[z]]^2) - 
          dot[hat[k1], hat[z]]^2*(dot[hat[k2], hat[z]]^2 + 
            12*dot[hat[k2], hat[z]]^4)))*magM[k2]^2 - 
      (300 + 14*f1^3*dot[hat[k1], hat[z]]^2*
         (49 + 45*dot[hat[k2], hat[z]]^2) + 
        f1*(-133 + 2014*dot[hat[k1], hat[z]]^2 + 54*dot[hat[k2], hat[z]]^2) + 
        4*f1^2*(-42*dot[hat[k2], hat[z]]^2 + dot[hat[k1], hat[z]]^2*
           (581 + 195*dot[hat[k2], hat[z]]^2)))*magM[k3]^2) + 
    2*(5 + 3*f1*dot[hat[k1], hat[z]]^2)*(magM[k2]^2 - magM[k3]^2)^2*
     (f1*dot[hat[k2], hat[z]]^2*(9 + 18*f1*dot[hat[k2], hat[z]]^2 + 
        7*f1^2*dot[hat[k2], hat[z]]^2)*magM[k2]^4 + 
      (15 + 60*f1*dot[hat[k2], hat[z]]^2 + 7*f1^3*dot[hat[k2], hat[z]]^4 + 
        2*f1^2*dot[hat[k2], hat[z]]^2*(28 + 9*dot[hat[k2], hat[z]]^2))*
       magM[k2]^2*magM[k3]^2 + 3*(5 + 3*f1*dot[hat[k2], hat[z]]^2)*
       magM[k3]^4) + magM[k1]^4*
     (2*f1*(-168*f1^3*dot[hat[k1], hat[z]]^6*dot[hat[k2], hat[z]]^2 + 
        5*dot[hat[k2], hat[z]]^2*(-9 - 18*f1*dot[hat[k2], hat[z]]^2 + 
          7*f1^2*dot[hat[k2], hat[z]]^2) + f1*dot[hat[k1], hat[z]]^4*
         (-90 + 3528*f1^3*dot[hat[k2], hat[z]]^4 + 
          63*f1^2*dot[hat[k2], hat[z]]^2*(9 + 32*dot[hat[k2], hat[z]]^2) - 
          5*f1*(-7 + 218*dot[hat[k2], hat[z]]^2)) + dot[hat[k1], hat[z]]^2*
         (-45 + 450*f1*dot[hat[k2], hat[z]]^2 - 21*f1^3*dot[hat[k2], hat[z]]^
            4*(-27 + 8*dot[hat[k2], hat[z]]^2) + 
          f1^2*(252*dot[hat[k2], hat[z]]^2 - 1090*dot[hat[k2], hat[z]]^4)))*
       magM[k2]^4 + (-150 + 1715*f1^6*dot[hat[k1], hat[z]]^4*
         dot[hat[k2], hat[z]]^2 + 294*f1^5*dot[hat[k1], hat[z]]^4*
         dot[hat[k2], hat[z]]^2*(17 + 4*dot[hat[k1], hat[z]]^2 + 
          4*dot[hat[k2], hat[z]]^2) - 100*f1*(5*dot[hat[k1], hat[z]]^2 + 
          6*dot[hat[k2], hat[z]]^2) - 2*f1^3*(154*dot[hat[k1], hat[z]]^6 - 
          35*dot[hat[k2], hat[z]]^4 + dot[hat[k1], hat[z]]^4*
           (602 - 2120*dot[hat[k2], hat[z]]^2) + 2*dot[hat[k1], hat[z]]^2*
           dot[hat[k2], hat[z]]^2*(1463 + 510*dot[hat[k2], hat[z]]^2)) - 
        f1^2*(1380*dot[hat[k1], hat[z]]^4 + 2*dot[hat[k2], hat[z]]^2*
           (-133 + 90*dot[hat[k2], hat[z]]^2) + dot[hat[k1], hat[z]]^2*
           (371 + 5408*dot[hat[k2], hat[z]]^2)) + 
        7*f1^4*dot[hat[k1], hat[z]]^2*(96*dot[hat[k1], hat[z]]^4*
           dot[hat[k2], hat[z]]^2 - 3*dot[hat[k2], hat[z]]^2*
           (91 + 86*dot[hat[k2], hat[z]]^2) + dot[hat[k1], hat[z]]^2*
           (-77 + 1248*dot[hat[k2], hat[z]]^2 + 96*dot[hat[k2], hat[z]]^4)))*
       magM[k2]^2*magM[k3]^2 - 2*(15 + 102*f1*dot[hat[k1], hat[z]]^2 + 
        7*f1^3*dot[hat[k1], hat[z]]^4 + 2*f1^2*dot[hat[k1], hat[z]]^2*
         (56 + 9*dot[hat[k1], hat[z]]^2))*(5 + 3*f1*dot[hat[k2], hat[z]]^2)*
       magM[k3]^4) - 2*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*
     magM[k2]*(magM[k2]^2 - magM[k3]^2)*
     (2*(-45 - 27*f1*(dot[hat[k1], hat[z]]^2 + dot[hat[k2], hat[z]]^2) + 
        2*f1^2*dot[hat[k2], hat[z]]^2*(7 - 27*dot[hat[k1], hat[z]]^2 + 
          133*dot[hat[k2], hat[z]]^2) + 21*f1^3*(7*dot[hat[k2], hat[z]]^4 + 
          dot[hat[k1], hat[z]]^2*dot[hat[k2], hat[z]]^2*
           (-1 + 4*dot[hat[k2], hat[z]]^2)))*magM[k2]^4 + 
      7*(30 + f1*(-19 + 280*dot[hat[k2], hat[z]]^2) + 
        2*f1^3*dot[hat[k2], hat[z]]^2*(6*dot[hat[k1], hat[z]]^2*
           (7 + 2*dot[hat[k2], hat[z]]^2) + 
          7*(7 + 3*dot[hat[k2], hat[z]]^2)) + 
        4*f1^2*(6*dot[hat[k1], hat[z]]^2*(-1 + 4*dot[hat[k2], hat[z]]^2) + 
          dot[hat[k2], hat[z]]^2*(84 + 19*dot[hat[k2], hat[z]]^2)))*
       magM[k2]^2*magM[k3]^2 + (720 + 42*f1^3*dot[hat[k1], hat[z]]^2*
         dot[hat[k2], hat[z]]^2 + f1*(427 + 306*dot[hat[k1], hat[z]]^2 + 
          306*dot[hat[k2], hat[z]]^2) + 12*f1^2*(14*dot[hat[k2], hat[z]]^2 + 
          dot[hat[k1], hat[z]]^2*(14 + 9*dot[hat[k2], hat[z]]^2)))*
       magM[k3]^4) + 2*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
     magM[k1]^3*magM[k2]*(2*(-45 + 1176*f1^4*dot[hat[k1], hat[z]]^2*
         dot[hat[k2], hat[z]]^4 + f1*(-153*dot[hat[k1], hat[z]]^2 + 
          99*dot[hat[k2], hat[z]]^2) - 21*f1^3*dot[hat[k2], hat[z]]^2*
         (12*dot[hat[k1], hat[z]]^4 - 7*dot[hat[k2], hat[z]]^2 + 
          dot[hat[k1], hat[z]]^2*(1 - 32*dot[hat[k2], hat[z]]^2)) - 
        2*f1^2*(7*dot[hat[k2], hat[z]]^2*(-2 + 17*dot[hat[k2], hat[z]]^2) + 
          dot[hat[k1], hat[z]]^2*(7 + 475*dot[hat[k2], hat[z]]^2)))*
       magM[k2]^4 + (10 + 1715*f1^5*dot[hat[k1], hat[z]]^2*
         dot[hat[k2], hat[z]]^2 + 294*f1^4*dot[hat[k1], hat[z]]^2*
         dot[hat[k2], hat[z]]^2*(17 + 4*dot[hat[k1], hat[z]]^2 + 
          4*dot[hat[k2], hat[z]]^2) - 
        3*f1*(-63 + 460*dot[hat[k1], hat[z]]^2 + 460*dot[hat[k2], hat[z]]^
            2) - 4*f1^2*(112*dot[hat[k1], hat[z]]^4 + dot[hat[k1], hat[z]]^2*
           (301 - 1060*dot[hat[k2], hat[z]]^2) + 7*dot[hat[k2], hat[z]]^2*
           (43 + 16*dot[hat[k2], hat[z]]^2)) + 
        7*f1^3*(-7*dot[hat[k2], hat[z]]^2*(11 + 6*dot[hat[k2], hat[z]]^2) + 
          6*dot[hat[k1], hat[z]]^4*(-7 + 16*dot[hat[k2], hat[z]]^2) + 
          dot[hat[k1], hat[z]]^2*(-77 + 1248*dot[hat[k2], hat[z]]^2 + 
            96*dot[hat[k2], hat[z]]^4)))*magM[k2]^2*magM[k3]^2 + 
      2*(-255 + f1*(-280 + 827*dot[hat[k1], hat[z]]^2 - 
          153*dot[hat[k2], hat[z]]^2) + 7*f1^3*dot[hat[k1], hat[z]]^2*
         (49 + 39*dot[hat[k2], hat[z]]^2 + 3*dot[hat[k1], hat[z]]^2*
           (7 + 4*dot[hat[k2], hat[z]]^2)) + 
        2*f1^2*(133*dot[hat[k1], hat[z]]^4 - 84*dot[hat[k2], hat[z]]^2 + 
          3*dot[hat[k1], hat[z]]^2*(182 + 47*dot[hat[k2], hat[z]]^2)))*
       magM[k3]^4) + magM[k1]^2*
     (2*f1*(-(dot[hat[k2], hat[z]]^2*(45 + 27*f1*dot[hat[k2], hat[z]]^2 + 
           14*f1^2*dot[hat[k2], hat[z]]^2*(5 + 11*dot[hat[k2], hat[z]]^2))) + 
        dot[hat[k1], hat[z]]^2*(45 - 252*f1*dot[hat[k2], hat[z]]^2 + 
          588*f1^4*dot[hat[k2], hat[z]]^6 + 21*f1^3*dot[hat[k2], hat[z]]^4*
           (-29 + 16*dot[hat[k2], hat[z]]^2) - 2*f1^2*dot[hat[k2], hat[z]]^2*
           (63 + 832*dot[hat[k2], hat[z]]^2)) + 3*f1*dot[hat[k1], hat[z]]^4*
         (9 + 18*f1*dot[hat[k2], hat[z]]^2 + f1^2*(7*dot[hat[k2], hat[z]]^2 - 
            168*dot[hat[k2], hat[z]]^4)))*magM[k2]^6 + 
      (-150 + 1715*f1^6*dot[hat[k1], hat[z]]^2*dot[hat[k2], hat[z]]^4 + 
        294*f1^5*dot[hat[k1], hat[z]]^2*dot[hat[k2], hat[z]]^4*
         (17 + 4*dot[hat[k1], hat[z]]^2 + 4*dot[hat[k2], hat[z]]^2) - 
        100*f1*(6*dot[hat[k1], hat[z]]^2 + 5*dot[hat[k2], hat[z]]^2) - 
        f1^2*(180*dot[hat[k1], hat[z]]^4 + dot[hat[k2], hat[z]]^2*
           (371 + 1380*dot[hat[k2], hat[z]]^2) + dot[hat[k1], hat[z]]^2*
           (-266 + 5408*dot[hat[k2], hat[z]]^2)) - 
        2*f1^3*(14*dot[hat[k2], hat[z]]^4*(43 + 11*dot[hat[k2], hat[z]]^2) + 
          5*dot[hat[k1], hat[z]]^4*(-7 + 204*dot[hat[k2], hat[z]]^2) + 
          dot[hat[k1], hat[z]]^2*(2926*dot[hat[k2], hat[z]]^2 - 
            2120*dot[hat[k2], hat[z]]^4)) + 7*f1^4*dot[hat[k2], hat[z]]^2*
         (-77*dot[hat[k2], hat[z]]^2 + 6*dot[hat[k1], hat[z]]^4*
           (-43 + 16*dot[hat[k2], hat[z]]^2) + 3*dot[hat[k1], hat[z]]^2*
           (-91 + 416*dot[hat[k2], hat[z]]^2 + 32*dot[hat[k2], hat[z]]^4)))*
       magM[k2]^4*magM[k3]^2 + 
      (5 - 500*f1*(dot[hat[k1], hat[z]]^2 + dot[hat[k2], hat[z]]^2) + 
        21*f1^4*dot[hat[k1], hat[z]]^2*dot[hat[k2], hat[z]]^2*
         (105 + 82*dot[hat[k2], hat[z]]^2 + dot[hat[k1], hat[z]]^2*
           (82 + 32*dot[hat[k2], hat[z]]^2)) - 
        f1^2*(54*dot[hat[k1], hat[z]]^4 + dot[hat[k1], hat[z]]^2*
           (371 - 5596*dot[hat[k2], hat[z]]^2) + dot[hat[k2], hat[z]]^2*
           (371 + 54*dot[hat[k2], hat[z]]^2)) + 
        4*f1^3*(-35*dot[hat[k2], hat[z]]^4 + 2*dot[hat[k1], hat[z]]^2*
           dot[hat[k2], hat[z]]^2*(959 + 249*dot[hat[k2], hat[z]]^2) + 
          dot[hat[k1], hat[z]]^4*(-35 + 498*dot[hat[k2], hat[z]]^2)))*
       magM[k2]^2*magM[k3]^4 + 2*(-15 + 42*f1*dot[hat[k1], hat[z]]^2 + 
        7*f1^3*dot[hat[k1], hat[z]]^4 + 2*f1^2*dot[hat[k1], hat[z]]^2*
         (28 + 9*dot[hat[k1], hat[z]]^2))*(5 + 3*f1*dot[hat[k2], hat[z]]^2)*
       magM[k3]^6)))/(Pi^2*magM[k3]^2)


==> anc/B222reBasisList.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(-8*(2*f1*dot[k1, hat[z]]^2 + magM[k1]^2)*(2*f1*dot[k2, hat[z]]^2 + 
    magM[k2]^2)*(2*f1*dot[k3, hat[z]]^2 + magM[k3]^2))/(343*knl^6), 
 (-4*(42*f1^2*dot[k1, hat[z]]^3*magM[k2]^2*magM[k3]^2*
     (dot[k1, k3]*dot[k3, hat[z]]*(2*f1*dot[k2, hat[z]]^2 + magM[k2]^2) + 
      dot[k1, k2]*dot[k2, hat[z]]*(2*f1*dot[k3, hat[z]]^2 + magM[k3]^2)) + 
    7*f1*dot[k1, hat[z]]*magM[k1]^2*(dot[k1, k2]*dot[k2, hat[z]]*
       (6*f1*dot[k2, hat[z]]^2 + (20 + 7*f1)*magM[k2]^2)*magM[k3]^2*
       (2*f1*dot[k3, hat[z]]^2 + magM[k3]^2) + dot[k1, k3]*dot[k3, hat[z]]*
       magM[k2]^2*(2*f1*dot[k2, hat[z]]^2 + magM[k2]^2)*
       (6*f1*dot[k3, hat[z]]^2 + (20 + 7*f1)*magM[k3]^2)) + 
    magM[k1]^2*(10*dot[k1, k3]^2*magM[k2]^2*(2*f1*dot[k2, hat[z]]^2 + 
        magM[k2]^2)*(3*f1*dot[k3, hat[z]]^2 + 5*magM[k3]^2) + 
      2*dot[k2, k3]^2*magM[k1]^2*(3*f1*dot[k2, hat[z]]^2 + 5*magM[k2]^2)*
       (3*f1*dot[k3, hat[z]]^2 + 5*magM[k3]^2) + 7*f1*dot[k2, k3]*
       dot[k2, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*
       (6*f1*dot[k3, hat[z]]^2*magM[k2]^2 + (6*f1*dot[k2, hat[z]]^2 + 
          (20 + 7*f1)*magM[k2]^2)*magM[k3]^2) + 
      magM[k3]^2*(49*f1^2*dot[k2, hat[z]]^2*dot[k3, hat[z]]^2*magM[k1]^2*
         magM[k2]^2 + 10*dot[k1, k2]^2*(3*f1*dot[k2, hat[z]]^2 + 
          5*magM[k2]^2)*(2*f1*dot[k3, hat[z]]^2 + magM[k3]^2))) + 
    f1*dot[k1, hat[z]]^2*(6*dot[k1, k3]^2*magM[k2]^2*
       (2*f1*dot[k2, hat[z]]^2 + magM[k2]^2)*(3*f1*dot[k3, hat[z]]^2 + 
        5*magM[k3]^2) + 4*dot[k2, k3]^2*magM[k1]^2*(3*f1*dot[k2, hat[z]]^2 + 
        5*magM[k2]^2)*(3*f1*dot[k3, hat[z]]^2 + 5*magM[k3]^2) + 
      14*f1*dot[k2, k3]*dot[k2, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*
       (6*f1*dot[k3, hat[z]]^2*magM[k2]^2 + (6*f1*dot[k2, hat[z]]^2 + 
          (20 + 7*f1)*magM[k2]^2)*magM[k3]^2) + 
      magM[k3]^2*(6*dot[k1, k2]^2*(3*f1*dot[k2, hat[z]]^2 + 5*magM[k2]^2)*
         (2*f1*dot[k3, hat[z]]^2 + magM[k3]^2) + 49*f1*magM[k1]^2*magM[k2]^2*
         (dot[k3, hat[z]]^2*magM[k2]^2 + dot[k2, hat[z]]^2*
           (6*f1*dot[k3, hat[z]]^2 + magM[k3]^2))))))/
  (8575*knl^6*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 (-2*(7*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
     (7*f1*dot[k1, hat[z]]*dot[k3, hat[z]]*
       (7*f1*dot[k2, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*magM[k2]^2*
         magM[k3]^2 + dot[k2, k3]*(3*f1*dot[k3, hat[z]]^2*magM[k1]^2*
           magM[k2]^2 + (3*f1*dot[k2, hat[z]]^2*magM[k1]^2 + 
            (3*f1*dot[k1, hat[z]]^2 + (15 + 7*f1)*magM[k1]^2)*magM[k2]^2)*
           magM[k3]^2)) + dot[k1, k3]*
       (dot[k2, k3]*(6*f1*dot[k2, hat[z]]^2*magM[k1]^2 + 
          (6*f1*dot[k1, hat[z]]^2 + (20 + 7*f1)*magM[k1]^2)*magM[k2]^2)*
         (3*f1*dot[k3, hat[z]]^2 + 5*magM[k3]^2) + 7*f1*dot[k2, hat[z]]*
         dot[k3, hat[z]]*(3*f1*dot[k3, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
          (3*f1*dot[k2, hat[z]]^2*magM[k1]^2 + (3*f1*dot[k1, hat[z]]^2 + 
              (15 + 7*f1)*magM[k1]^2)*magM[k2]^2)*magM[k3]^2))) + 
    dot[k1, k2]*(dot[k1, k3]*(3*f1*dot[k1, hat[z]]^2 + 5*magM[k1]^2)*
       (4*dot[k2, k3]*(3*f1*dot[k2, hat[z]]^2 + 5*magM[k2]^2)*
         (3*f1*dot[k3, hat[z]]^2 + 5*magM[k3]^2) + 7*f1*dot[k2, hat[z]]*
         dot[k3, hat[z]]*(6*f1*dot[k3, hat[z]]^2*magM[k2]^2 + 
          (6*f1*dot[k2, hat[z]]^2 + (20 + 7*f1)*magM[k2]^2)*magM[k3]^2)) + 
      7*f1*dot[k1, hat[z]]*dot[k3, hat[z]]*
       (dot[k2, k3]*(3*f1*dot[k2, hat[z]]^2 + 5*magM[k2]^2)*
         (6*f1*dot[k3, hat[z]]^2*magM[k1]^2 + (6*f1*dot[k1, hat[z]]^2 + 
            (20 + 7*f1)*magM[k1]^2)*magM[k3]^2) + 7*f1*dot[k2, hat[z]]*
         dot[k3, hat[z]]*(3*f1*dot[k3, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
          (3*f1*dot[k2, hat[z]]^2*magM[k1]^2 + (3*f1*dot[k1, hat[z]]^2 + 
              (15 + 7*f1)*magM[k1]^2)*magM[k2]^2)*magM[k3]^2)))))/
  (42875*knl^6*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 (-2*f1^2*(magM[k1]^2*(dot[k3, hat[z]]^2*magM[k2]^2 + 
      dot[k2, hat[z]]^2*(4*f1*dot[k3, hat[z]]^2 + magM[k3]^2)) + 
    dot[k1, hat[z]]^2*(4*f1*dot[k2, hat[z]]^2*(3*f1*dot[k3, hat[z]]^2 + 
        magM[k3]^2) + magM[k2]^2*(4*f1*dot[k3, hat[z]]^2 + magM[k3]^2))))/
  (49*knl^6), (-2*f1^2*(dot[k2, hat[z]]^2*dot[k3, hat[z]]^2*magM[k1]^4*
     (3*f1*dot[k3, hat[z]]^2*magM[k2]^2 + (3*f1*dot[k2, hat[z]]^2 + 
        2*(5 + 7*f1)*magM[k2]^2)*magM[k3]^2) + 3*f1*dot[k1, hat[z]]^4*
     magM[k2]^2*magM[k3]^2*(dot[k3, hat[z]]^2*magM[k2]^2 + 
      dot[k2, hat[z]]^2*(4*f1*dot[k3, hat[z]]^2 + magM[k3]^2)) + 
    dot[k1, hat[z]]^2*magM[k1]^2*(3*f1*dot[k2, hat[z]]^4*magM[k3]^2*
       (4*f1*dot[k3, hat[z]]^2 + magM[k3]^2) + dot[k3, hat[z]]^2*magM[k2]^4*
       (3*f1*dot[k3, hat[z]]^2 + 2*(5 + 7*f1)*magM[k3]^2) + 
      2*dot[k2, hat[z]]^2*magM[k2]^2*(6*f1^2*dot[k3, hat[z]]^4 + 
        6*f1*(5 + 7*f1)*dot[k3, hat[z]]^2*magM[k3]^2 + 
        (5 + 7*f1)*magM[k3]^4))))/(245*knl^6*magM[k1]^2*magM[k2]^2*
   magM[k3]^2), 
 -1/1225*(f1^2*(42*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*dot[k3, hat[z]]*
      (dot[k1, k3]*dot[k2, hat[z]] + dot[k1, k2]*dot[k3, hat[z]])*magM[k2]^2*
      magM[k3]^2 + 10*magM[k1]^2*(dot[k1, k2]^2*dot[k3, hat[z]]^2*
        (3*f1*dot[k2, hat[z]]^2 + 5*magM[k2]^2)*magM[k3]^2 + 
       dot[k1, k3]^2*dot[k2, hat[z]]^2*magM[k2]^2*(3*f1*dot[k3, hat[z]]^2 + 
         5*magM[k3]^2)) + 7*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
      dot[k3, hat[z]]*magM[k1]^2*(dot[k1, k2]*dot[k3, hat[z]]*
        (6*f1*dot[k2, hat[z]]^2 + (20 + 7*f1)*magM[k2]^2)*magM[k3]^2 + 
       dot[k1, k3]*dot[k2, hat[z]]*magM[k2]^2*(6*f1*dot[k3, hat[z]]^2 + 
         (20 + 7*f1)*magM[k3]^2)) + dot[k1, hat[z]]^2*
      (2*dot[k2, k3]^2*magM[k1]^2*(3*f1*dot[k2, hat[z]]^2 + 5*magM[k2]^2)*
        (3*f1*dot[k3, hat[z]]^2 + 5*magM[k3]^2) + 7*f1*dot[k2, k3]*
        dot[k2, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*
        (6*f1*dot[k3, hat[z]]^2*magM[k2]^2 + (6*f1*dot[k2, hat[z]]^2 + 
           (20 + 7*f1)*magM[k2]^2)*magM[k3]^2) + 
       3*f1*(dot[k3, hat[z]]^2*(49*f1*dot[k2, hat[z]]^2*magM[k1]^2*
            magM[k2]^2 + 2*dot[k1, k2]^2*(3*f1*dot[k2, hat[z]]^2 + 
             5*magM[k2]^2))*magM[k3]^2 + 2*dot[k1, k3]^2*dot[k2, hat[z]]^2*
          magM[k2]^2*(3*f1*dot[k3, hat[z]]^2 + 5*magM[k3]^2)))))/
   (knl^6*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 -1/2450*(f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*dot[k3, hat[z]]*
    (84*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*dot[k3, hat[z]]*magM[k2]^2*
      magM[k3]^2 + 6*f1*dot[k1, hat[z]]^2*(dot[k1, k2]*dot[k3, hat[z]]*
        (6*f1*dot[k2, hat[z]]^2 + (10 + 7*f1)*magM[k2]^2)*magM[k3]^2 + 
       dot[k1, k3]*dot[k2, hat[z]]*magM[k2]^2*(6*f1*dot[k3, hat[z]]^2 + 
         (10 + 7*f1)*magM[k3]^2)) + (10 + 7*f1)*magM[k1]^2*
      (dot[k1, k2]*dot[k3, hat[z]]*(6*f1*dot[k2, hat[z]]^2 + 
         (10 + 7*f1)*magM[k2]^2)*magM[k3]^2 + dot[k1, k3]*dot[k2, hat[z]]*
        magM[k2]^2*(6*f1*dot[k3, hat[z]]^2 + (10 + 7*f1)*magM[k3]^2)) + 
     dot[k1, hat[z]]*magM[k1]^2*(dot[k2, k3]*(6*f1*dot[k2, hat[z]]^2 + 
         (10 + 7*f1)*magM[k2]^2)*(6*f1*dot[k3, hat[z]]^2 + 
         (10 + 7*f1)*magM[k3]^2) + 21*f1*dot[k2, hat[z]]*dot[k3, hat[z]]*
        (4*f1*dot[k3, hat[z]]^2*magM[k2]^2 + (4*f1*dot[k2, hat[z]]^2 + 
           (20 + 21*f1)*magM[k2]^2)*magM[k3]^2))))/
   (knl^6*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 -1/14*(f1^4*(dot[k2, hat[z]]^2*dot[k3, hat[z]]^2*magM[k1]^2 + 
     dot[k1, hat[z]]^2*(dot[k3, hat[z]]^2*magM[k2]^2 + 
       dot[k2, hat[z]]^2*(6*f1*dot[k3, hat[z]]^2 + magM[k3]^2))))/knl^6, 
 (-3*f1^4*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*dot[k3, hat[z]]^2*
   (f1*dot[k3, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    (f1*dot[k2, hat[z]]^2*magM[k1]^2 + (f1*dot[k1, hat[z]]^2 + 
        (5 + 7*f1)*magM[k1]^2)*magM[k2]^2)*magM[k3]^2))/
  (35*knl^6*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 -1/8*(f1^6*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*dot[k3, hat[z]]^2)/knl^6}


==> anc/B222rhUVlim.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-4*(b1 - b2 - b5)^3*Intdqq2P113)/Pi^2 + (8*b1^3*IntdqP113*magM[k1]^2)/
  (9*Pi^2) - (176*b1^2*b2*IntdqP113*magM[k1]^2)/(63*Pi^2) + 
 (184*b1*b2^2*IntdqP113*magM[k1]^2)/(63*Pi^2) - 
 (64*b2^3*IntdqP113*magM[k1]^2)/(63*Pi^2) - (16*b1^2*b5*IntdqP113*magM[k1]^2)/
  (9*Pi^2) + (80*b1*b2*b5*IntdqP113*magM[k1]^2)/(21*Pi^2) - 
 (128*b2^2*b5*IntdqP113*magM[k1]^2)/(63*Pi^2) + 
 (8*b1*b5^2*IntdqP113*magM[k1]^2)/(9*Pi^2) - 
 (64*b2*b5^2*IntdqP113*magM[k1]^2)/(63*Pi^2) - 
 (4*b1^3*Intdqq2P112P11pp*magM[k1]^2)/(9*Pi^2) + 
 (4*b1^2*b2*Intdqq2P112P11pp*magM[k1]^2)/(3*Pi^2) - 
 (4*b1*b2^2*Intdqq2P112P11pp*magM[k1]^2)/(3*Pi^2) + 
 (4*b2^3*Intdqq2P112P11pp*magM[k1]^2)/(9*Pi^2) + 
 (4*b1^2*b5*Intdqq2P112P11pp*magM[k1]^2)/(3*Pi^2) - 
 (8*b1*b2*b5*Intdqq2P112P11pp*magM[k1]^2)/(3*Pi^2) + 
 (4*b2^2*b5*Intdqq2P112P11pp*magM[k1]^2)/(3*Pi^2) - 
 (4*b1*b5^2*Intdqq2P112P11pp*magM[k1]^2)/(3*Pi^2) + 
 (4*b2*b5^2*Intdqq2P112P11pp*magM[k1]^2)/(3*Pi^2) + 
 (4*b5^3*Intdqq2P112P11pp*magM[k1]^2)/(9*Pi^2) - 
 (8*b1^3*IntdqqP112P11p*magM[k1]^2)/(9*Pi^2) + 
 (8*b1^2*b2*IntdqqP112P11p*magM[k1]^2)/(3*Pi^2) - 
 (8*b1*b2^2*IntdqqP112P11p*magM[k1]^2)/(3*Pi^2) + 
 (8*b2^3*IntdqqP112P11p*magM[k1]^2)/(9*Pi^2) + 
 (8*b1^2*b5*IntdqqP112P11p*magM[k1]^2)/(3*Pi^2) - 
 (16*b1*b2*b5*IntdqqP112P11p*magM[k1]^2)/(3*Pi^2) + 
 (8*b2^2*b5*IntdqqP112P11p*magM[k1]^2)/(3*Pi^2) - 
 (8*b1*b5^2*IntdqqP112P11p*magM[k1]^2)/(3*Pi^2) + 
 (8*b2*b5^2*IntdqqP112P11p*magM[k1]^2)/(3*Pi^2) + 
 (8*b5^3*IntdqqP112P11p*magM[k1]^2)/(9*Pi^2) - 
 (8*b1^2*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(7*Pi^2) + 
 (8*b1^3*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) + 
 (16*b1*b2*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(7*Pi^2) - 
 (16*b1^2*b2*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) - 
 (8*b2^2*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(7*Pi^2) + 
 (8*b1*b2^2*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) + 
 (16*b1*b5*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(7*Pi^2) - 
 (16*b1^2*b5*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) - 
 (16*b2*b5*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(7*Pi^2) + 
 (16*b1*b2*b5*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) - 
 (8*b5^2*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(7*Pi^2) + 
 (8*b1*b5^2*f1*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) - 
 (8*b1^2*f1^2*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) + 
 (16*b1*b2*f1^2*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) - 
 (8*b2^2*f1^2*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) + 
 (16*b1*b5*f1^2*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) - 
 (16*b2*b5*f1^2*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) - 
 (8*b5^2*f1^2*IntdqP113*dot[hat[k1], hat[z]]^2*magM[k1]^2)/(9*Pi^2) - 
 (4*b1^2*f1*IntdqP113*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*
   magM[k2])/(7*Pi^2) + (4*b1^3*f1*IntdqP113*dot[hat[k1], hat[z]]*
   dot[hat[k2], hat[z]]*magM[k1]*magM[k2])/(9*Pi^2) + 
 (8*b1*b2*f1*IntdqP113*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*
   magM[k2])/(7*Pi^2) - (8*b1^2*b2*f1*IntdqP113*dot[hat[k1], hat[z]]*
   dot[hat[k2], hat[z]]*magM[k1]*magM[k2])/(9*Pi^2) - 
 (4*b2^2*f1*IntdqP113*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*
   magM[k2])/(7*Pi^2) + (4*b1*b2^2*f1*IntdqP113*dot[hat[k1], hat[z]]*
   dot[hat[k2], hat[z]]*magM[k1]*magM[k2])/(9*Pi^2) + 
 (8*b1*b5*f1*IntdqP113*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*
   magM[k2])/(7*Pi^2) - (8*b1^2*b5*f1*IntdqP113*dot[hat[k1], hat[z]]*
   dot[hat[k2], hat[z]]*magM[k1]*magM[k2])/(9*Pi^2) - 
 (8*b2*b5*f1*IntdqP113*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*
   magM[k2])/(7*Pi^2) + (8*b1*b2*b5*f1*IntdqP113*dot[hat[k1], hat[z]]*
   dot[hat[k2], hat[z]]*magM[k1]*magM[k2])/(9*Pi^2) - 
 (4*b5^2*f1*IntdqP113*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*
   magM[k2])/(7*Pi^2) + (4*b1*b5^2*f1*IntdqP113*dot[hat[k1], hat[z]]*
   dot[hat[k2], hat[z]]*magM[k1]*magM[k2])/(9*Pi^2) - 
 (4*b1^2*f1^2*IntdqP113*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*
   magM[k2])/(9*Pi^2) + (8*b1*b2*f1^2*IntdqP113*dot[hat[k1], hat[z]]*
   dot[hat[k2], hat[z]]*magM[k1]*magM[k2])/(9*Pi^2) - 
 (4*b2^2*f1^2*IntdqP113*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*
   magM[k2])/(9*Pi^2) + (8*b1*b5*f1^2*IntdqP113*dot[hat[k1], hat[z]]*
   dot[hat[k2], hat[z]]*magM[k1]*magM[k2])/(9*Pi^2) - 
 (8*b2*b5*f1^2*IntdqP113*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*
   magM[k2])/(9*Pi^2) - (4*b5^2*f1^2*IntdqP113*dot[hat[k1], hat[z]]*
   dot[hat[k2], hat[z]]*magM[k1]*magM[k2])/(9*Pi^2) + 
 (8*b1^3*IntdqP113*magM[k2]^2)/(9*Pi^2) - (176*b1^2*b2*IntdqP113*magM[k2]^2)/
  (63*Pi^2) + (184*b1*b2^2*IntdqP113*magM[k2]^2)/(63*Pi^2) - 
 (64*b2^3*IntdqP113*magM[k2]^2)/(63*Pi^2) - (16*b1^2*b5*IntdqP113*magM[k2]^2)/
  (9*Pi^2) + (80*b1*b2*b5*IntdqP113*magM[k2]^2)/(21*Pi^2) - 
 (128*b2^2*b5*IntdqP113*magM[k2]^2)/(63*Pi^2) + 
 (8*b1*b5^2*IntdqP113*magM[k2]^2)/(9*Pi^2) - 
 (64*b2*b5^2*IntdqP113*magM[k2]^2)/(63*Pi^2) - 
 (4*b1^3*Intdqq2P112P11pp*magM[k2]^2)/(9*Pi^2) + 
 (4*b1^2*b2*Intdqq2P112P11pp*magM[k2]^2)/(3*Pi^2) - 
 (4*b1*b2^2*Intdqq2P112P11pp*magM[k2]^2)/(3*Pi^2) + 
 (4*b2^3*Intdqq2P112P11pp*magM[k2]^2)/(9*Pi^2) + 
 (4*b1^2*b5*Intdqq2P112P11pp*magM[k2]^2)/(3*Pi^2) - 
 (8*b1*b2*b5*Intdqq2P112P11pp*magM[k2]^2)/(3*Pi^2) + 
 (4*b2^2*b5*Intdqq2P112P11pp*magM[k2]^2)/(3*Pi^2) - 
 (4*b1*b5^2*Intdqq2P112P11pp*magM[k2]^2)/(3*Pi^2) + 
 (4*b2*b5^2*Intdqq2P112P11pp*magM[k2]^2)/(3*Pi^2) + 
 (4*b5^3*Intdqq2P112P11pp*magM[k2]^2)/(9*Pi^2) - 
 (8*b1^3*IntdqqP112P11p*magM[k2]^2)/(9*Pi^2) + 
 (8*b1^2*b2*IntdqqP112P11p*magM[k2]^2)/(3*Pi^2) - 
 (8*b1*b2^2*IntdqqP112P11p*magM[k2]^2)/(3*Pi^2) + 
 (8*b2^3*IntdqqP112P11p*magM[k2]^2)/(9*Pi^2) + 
 (8*b1^2*b5*IntdqqP112P11p*magM[k2]^2)/(3*Pi^2) - 
 (16*b1*b2*b5*IntdqqP112P11p*magM[k2]^2)/(3*Pi^2) + 
 (8*b2^2*b5*IntdqqP112P11p*magM[k2]^2)/(3*Pi^2) - 
 (8*b1*b5^2*IntdqqP112P11p*magM[k2]^2)/(3*Pi^2) + 
 (8*b2*b5^2*IntdqqP112P11p*magM[k2]^2)/(3*Pi^2) + 
 (8*b5^3*IntdqqP112P11p*magM[k2]^2)/(9*Pi^2) - 
 (8*b1^2*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(7*Pi^2) + 
 (8*b1^3*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) + 
 (16*b1*b2*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(7*Pi^2) - 
 (16*b1^2*b2*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) - 
 (8*b2^2*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(7*Pi^2) + 
 (8*b1*b2^2*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) + 
 (16*b1*b5*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(7*Pi^2) - 
 (16*b1^2*b5*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) - 
 (16*b2*b5*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(7*Pi^2) + 
 (16*b1*b2*b5*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) - 
 (8*b5^2*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(7*Pi^2) + 
 (8*b1*b5^2*f1*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) - 
 (8*b1^2*f1^2*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) + 
 (16*b1*b2*f1^2*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) - 
 (8*b2^2*f1^2*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) + 
 (16*b1*b5*f1^2*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) - 
 (16*b2*b5*f1^2*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) - 
 (8*b5^2*f1^2*IntdqP113*dot[hat[k2], hat[z]]^2*magM[k2]^2)/(9*Pi^2) + 
 (4*b1^2*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) - (4*b1^3*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) - (8*b1*b2*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) + (8*b1^2*b2*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b2^2*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) - (4*b1*b2^2*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) - (8*b1*b5*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) + (8*b1^2*b5*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (8*b2*b5*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) - (8*b1*b2*b5*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b5^2*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) - (4*b1*b5^2*f1*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b1^2*f1^2*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) - (8*b1*b2*f1^2*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b2^2*f1^2*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) - (8*b1*b5*f1^2*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (8*b2*b5*f1^2*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b5^2*f1^2*IntdqP113*dot[hat[k1], hat[z]]*magM[k1]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b1^2*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) - (4*b1^3*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) - (8*b1*b2*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) + (8*b1^2*b2*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b2^2*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) - (4*b1*b2^2*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) - (8*b1*b5*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) + (8*b1^2*b5*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (8*b2*b5*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) - (8*b1*b2*b5*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b5^2*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (7*Pi^2) - (4*b1*b5^2*f1*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b1^2*f1^2*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) - (8*b1*b2*f1^2*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b2^2*f1^2*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) - (8*b1*b5*f1^2*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (8*b2*b5*f1^2*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) + (4*b5^2*f1^2*IntdqP113*dot[hat[k2], hat[z]]*magM[k2]*
   (dot[hat[k1], hat[z]]*magM[k1] + dot[hat[k2], hat[z]]*magM[k2]))/
  (9*Pi^2) - (8*b1^2*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(7*Pi^2) + 
 (8*b1^3*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) + 
 (16*b1*b2*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(7*Pi^2) - 
 (16*b1^2*b2*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) - 
 (8*b2^2*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(7*Pi^2) + 
 (8*b1*b2^2*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) + 
 (16*b1*b5*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(7*Pi^2) - 
 (16*b1^2*b5*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) - 
 (16*b2*b5*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(7*Pi^2) + 
 (16*b1*b2*b5*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) - 
 (8*b5^2*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(7*Pi^2) + 
 (8*b1*b5^2*f1*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) - 
 (8*b1^2*f1^2*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) + 
 (16*b1*b2*f1^2*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) - 
 (8*b2^2*f1^2*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) + 
 (16*b1*b5*f1^2*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) - 
 (16*b2*b5*f1^2*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) - 
 (8*b5^2*f1^2*IntdqP113*(dot[hat[k1], hat[z]]*magM[k1] + 
     dot[hat[k2], hat[z]]*magM[k2])^2)/(9*Pi^2) + 
 (8*b1^3*IntdqP113*magM[k3]^2)/(9*Pi^2) - (176*b1^2*b2*IntdqP113*magM[k3]^2)/
  (63*Pi^2) + (184*b1*b2^2*IntdqP113*magM[k3]^2)/(63*Pi^2) - 
 (64*b2^3*IntdqP113*magM[k3]^2)/(63*Pi^2) - (16*b1^2*b5*IntdqP113*magM[k3]^2)/
  (9*Pi^2) + (80*b1*b2*b5*IntdqP113*magM[k3]^2)/(21*Pi^2) - 
 (128*b2^2*b5*IntdqP113*magM[k3]^2)/(63*Pi^2) + 
 (8*b1*b5^2*IntdqP113*magM[k3]^2)/(9*Pi^2) - 
 (64*b2*b5^2*IntdqP113*magM[k3]^2)/(63*Pi^2) - 
 (4*b1^3*Intdqq2P112P11pp*magM[k3]^2)/(9*Pi^2) + 
 (4*b1^2*b2*Intdqq2P112P11pp*magM[k3]^2)/(3*Pi^2) - 
 (4*b1*b2^2*Intdqq2P112P11pp*magM[k3]^2)/(3*Pi^2) + 
 (4*b2^3*Intdqq2P112P11pp*magM[k3]^2)/(9*Pi^2) + 
 (4*b1^2*b5*Intdqq2P112P11pp*magM[k3]^2)/(3*Pi^2) - 
 (8*b1*b2*b5*Intdqq2P112P11pp*magM[k3]^2)/(3*Pi^2) + 
 (4*b2^2*b5*Intdqq2P112P11pp*magM[k3]^2)/(3*Pi^2) - 
 (4*b1*b5^2*Intdqq2P112P11pp*magM[k3]^2)/(3*Pi^2) + 
 (4*b2*b5^2*Intdqq2P112P11pp*magM[k3]^2)/(3*Pi^2) + 
 (4*b5^3*Intdqq2P112P11pp*magM[k3]^2)/(9*Pi^2) - 
 (8*b1^3*IntdqqP112P11p*magM[k3]^2)/(9*Pi^2) + 
 (8*b1^2*b2*IntdqqP112P11p*magM[k3]^2)/(3*Pi^2) - 
 (8*b1*b2^2*IntdqqP112P11p*magM[k3]^2)/(3*Pi^2) + 
 (8*b2^3*IntdqqP112P11p*magM[k3]^2)/(9*Pi^2) + 
 (8*b1^2*b5*IntdqqP112P11p*magM[k3]^2)/(3*Pi^2) - 
 (16*b1*b2*b5*IntdqqP112P11p*magM[k3]^2)/(3*Pi^2) + 
 (8*b2^2*b5*IntdqqP112P11p*magM[k3]^2)/(3*Pi^2) - 
 (8*b1*b5^2*IntdqqP112P11p*magM[k3]^2)/(3*Pi^2) + 
 (8*b2*b5^2*IntdqqP112P11p*magM[k3]^2)/(3*Pi^2) + 
 (8*b5^3*IntdqqP112P11p*magM[k3]^2)/(9*Pi^2) + 
 (2*b1^3*IntdqP113*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(9*Pi^2) - 
 (44*b1^2*b2*IntdqP113*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(63*Pi^2) + 
 (46*b1*b2^2*IntdqP113*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(63*Pi^2) - 
 (16*b2^3*IntdqP113*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(63*Pi^2) - 
 (4*b1^2*b5*IntdqP113*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(9*Pi^2) + 
 (20*b1*b2*b5*IntdqP113*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(21*Pi^2) - 
 (32*b2^2*b5*IntdqP113*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(63*Pi^2) + 
 (2*b1*b5^2*IntdqP113*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(9*Pi^2) - 
 (16*b2*b5^2*IntdqP113*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(63*Pi^2) + 
 (2*b1^3*Intdqq2P11P11p2*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(9*Pi^2) - 
 (2*b1^2*b2*Intdqq2P11P11p2*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/
  (3*Pi^2) + (2*b1*b2^2*Intdqq2P11P11p2*(magM[k1]^2 - magM[k2]^2 - 
    magM[k3]^2))/(3*Pi^2) - 
 (2*b2^3*Intdqq2P11P11p2*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(9*Pi^2) - 
 (2*b1^2*b5*Intdqq2P11P11p2*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/
  (3*Pi^2) + (4*b1*b2*b5*Intdqq2P11P11p2*(magM[k1]^2 - magM[k2]^2 - 
    magM[k3]^2))/(3*Pi^2) - (2*b2^2*b5*Intdqq2P11P11p2*
   (magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(3*Pi^2) + 
 (2*b1*b5^2*Intdqq2P11P11p2*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/
  (3*Pi^2) - (2*b2*b5^2*Intdqq2P11P11p2*(magM[k1]^2 - magM[k2]^2 - 
    magM[k3]^2))/(3*Pi^2) - 
 (2*b5^3*Intdqq2P11P11p2*(magM[k1]^2 - magM[k2]^2 - magM[k3]^2))/(9*Pi^2) + 
 (2*b1^3*IntdqP113*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(9*Pi^2) - 
 (44*b1^2*b2*IntdqP113*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(63*Pi^2) + 
 (46*b1*b2^2*IntdqP113*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(63*Pi^2) - 
 (16*b2^3*IntdqP113*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(63*Pi^2) - 
 (4*b1^2*b5*IntdqP113*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(9*Pi^2) + 
 (20*b1*b2*b5*IntdqP113*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(21*Pi^2) - 
 (32*b2^2*b5*IntdqP113*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(63*Pi^2) + 
 (2*b1*b5^2*IntdqP113*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(9*Pi^2) - 
 (16*b2*b5^2*IntdqP113*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(63*Pi^2) + 
 (2*b1^3*Intdqq2P11P11p2*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(9*Pi^2) - 
 (2*b1^2*b2*Intdqq2P11P11p2*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/
  (3*Pi^2) + (2*b1*b2^2*Intdqq2P11P11p2*(-magM[k1]^2 + magM[k2]^2 - 
    magM[k3]^2))/(3*Pi^2) - 
 (2*b2^3*Intdqq2P11P11p2*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(9*Pi^2) - 
 (2*b1^2*b5*Intdqq2P11P11p2*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/
  (3*Pi^2) + (4*b1*b2*b5*Intdqq2P11P11p2*(-magM[k1]^2 + magM[k2]^2 - 
    magM[k3]^2))/(3*Pi^2) - (2*b2^2*b5*Intdqq2P11P11p2*
   (-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(3*Pi^2) + 
 (2*b1*b5^2*Intdqq2P11P11p2*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/
  (3*Pi^2) - (2*b2*b5^2*Intdqq2P11P11p2*(-magM[k1]^2 + magM[k2]^2 - 
    magM[k3]^2))/(3*Pi^2) - 
 (2*b5^3*Intdqq2P11P11p2*(-magM[k1]^2 + magM[k2]^2 - magM[k3]^2))/(9*Pi^2) + 
 (2*b1^3*IntdqP113*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(9*Pi^2) - 
 (44*b1^2*b2*IntdqP113*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(63*Pi^2) + 
 (46*b1*b2^2*IntdqP113*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(63*Pi^2) - 
 (16*b2^3*IntdqP113*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(63*Pi^2) - 
 (4*b1^2*b5*IntdqP113*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(9*Pi^2) + 
 (20*b1*b2*b5*IntdqP113*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(21*Pi^2) - 
 (32*b2^2*b5*IntdqP113*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(63*Pi^2) + 
 (2*b1*b5^2*IntdqP113*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(9*Pi^2) - 
 (16*b2*b5^2*IntdqP113*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(63*Pi^2) + 
 (2*b1^3*Intdqq2P11P11p2*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(9*Pi^2) - 
 (2*b1^2*b2*Intdqq2P11P11p2*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/
  (3*Pi^2) + (2*b1*b2^2*Intdqq2P11P11p2*(-magM[k1]^2 - magM[k2]^2 + 
    magM[k3]^2))/(3*Pi^2) - 
 (2*b2^3*Intdqq2P11P11p2*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(9*Pi^2) - 
 (2*b1^2*b5*Intdqq2P11P11p2*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/
  (3*Pi^2) + (4*b1*b2*b5*Intdqq2P11P11p2*(-magM[k1]^2 - magM[k2]^2 + 
    magM[k3]^2))/(3*Pi^2) - (2*b2^2*b5*Intdqq2P11P11p2*
   (-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(3*Pi^2) + 
 (2*b1*b5^2*Intdqq2P11P11p2*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/
  (3*Pi^2) - (2*b2*b5^2*Intdqq2P11P11p2*(-magM[k1]^2 - magM[k2]^2 + 
    magM[k3]^2))/(3*Pi^2) - 
 (2*b5^3*Intdqq2P11P11p2*(-magM[k1]^2 - magM[k2]^2 + magM[k3]^2))/(9*Pi^2)


==> anc/B321IUVlim.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(IntdqP112oq2*(1 + f1*dot[hat[k1], hat[z]]^2)*
  (-4*f1*dot[hat[k1], hat[z]]^2*(-954 + 343*f1*dot[hat[k1], hat[z]]^2 - 
     477*f1*dot[hat[k2], hat[z]]^2 + 147*f1^2*dot[hat[k1], hat[z]]^2*
      dot[hat[k2], hat[z]]^2)*magM[k1]^8 + 4*f1*dot[hat[k1], hat[z]]*
    dot[hat[k2], hat[z]]*(1908 + f1*(-5347*dot[hat[k1], hat[z]]^2 + 
       954*dot[hat[k2], hat[z]]^2) + 588*f1^2*(3*dot[hat[k1], hat[z]]^4 - 
       dot[hat[k1], hat[z]]^2*dot[hat[k2], hat[z]]^2))*magM[k1]^7*magM[k2] + 
   magM[k1]^6*(f1*(-7056*f1^3*dot[hat[k1], hat[z]]^6*dot[hat[k2], hat[z]]^2 + 
       1908*dot[hat[k2], hat[z]]^2*(2 + f1*dot[hat[k2], hat[z]]^2) + 
       20*f1*dot[hat[k1], hat[z]]^4*(49 + 2832*f1*dot[hat[k2], hat[z]]^2) - 
       3*dot[hat[k1], hat[z]]^2*(2693 + 20102*f1*dot[hat[k2], hat[z]]^2 + 
         f1^2*dot[hat[k2], hat[z]]^2*(-45 + 1372*dot[hat[k2], hat[z]]^2)))*
      magM[k2]^2 + (7420 + 3*f1^3*dot[hat[k1], hat[z]]^2*
        (45 + 392*dot[hat[k1], hat[z]]^2)*dot[hat[k2], hat[z]]^2 + 
       f1^2*dot[hat[k1], hat[z]]^2*(603 + 2744*dot[hat[k1], hat[z]]^2 - 
         4374*dot[hat[k2], hat[z]]^2) + f1*(-9522*dot[hat[k1], hat[z]]^2 + 
         3816*dot[hat[k2], hat[z]]^2))*magM[k3]^2) - 
   2*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]^5*magM[k2]*
    ((8079 + 21168*f1^3*dot[hat[k1], hat[z]]^4*dot[hat[k2], hat[z]]^2 + 
       9*f1^2*dot[hat[k2], hat[z]]^2*(-15 - 8476*dot[hat[k1], hat[z]]^2 + 
         196*dot[hat[k2], hat[z]]^2) + f1*(-9532*dot[hat[k1], hat[z]]^2 + 
         30968*dot[hat[k2], hat[z]]^2))*magM[k2]^2 + 
     (38990 + f1*(11829 - 17216*dot[hat[k1], hat[z]]^2 + 
         12324*dot[hat[k2], hat[z]]^2) + 
       3*f1^2*(1176*dot[hat[k1], hat[z]]^4 - 45*dot[hat[k2], hat[z]]^2 + 
         dot[hat[k1], hat[z]]^2*(1414 - 212*dot[hat[k2], hat[z]]^2)))*
      magM[k3]^2) + (magM[k2]^2 - magM[k3]^2)^2*
    (f1*dot[hat[k2], hat[z]]^2*(-447 + 590*f1*dot[hat[k2], hat[z]]^2 + 
       3*f1^2*dot[hat[k2], hat[z]]^2*(45 + 784*dot[hat[k2], hat[z]]^2))*
      magM[k2]^4 + (-1519 - 3612*f1*dot[hat[k2], hat[z]]^2 + 
       135*f1^3*dot[hat[k2], hat[z]]^4 + f1^2*(702*dot[hat[k2], hat[z]]^2 + 
         590*dot[hat[k2], hat[z]]^4))*magM[k2]^2*magM[k3]^2 - 
     (1519 + 447*f1*dot[hat[k2], hat[z]]^2)*magM[k3]^4) - 
   2*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]*magM[k2]*
    (magM[k2]^2 - magM[k3]^2)*((447 - 1360*f1*dot[hat[k2], hat[z]]^2 + 
       7056*f1^3*dot[hat[k2], hat[z]]^6 - 3*f1^2*dot[hat[k2], hat[z]]^2*
        (45 + 1192*dot[hat[k2], hat[z]]^2))*magM[k2]^4 + 
     (-3983 + 12*f1^2*dot[hat[k2], hat[z]]^2*
        (21 + 290*dot[hat[k2], hat[z]]^2) - 
       f1*(351 + 18700*dot[hat[k2], hat[z]]^2))*magM[k2]^2*magM[k3]^2 + 
     (-7148 + 135*f1^2*dot[hat[k2], hat[z]]^2 - 
       9*f1*(-39 + 20*dot[hat[k2], hat[z]]^2))*magM[k3]^4) - 
   magM[k1]^4*(f1*(4*f1*dot[hat[k1], hat[z]]^4*
        (-98 + 123*f1*dot[hat[k2], hat[z]]^2 + 24696*f1^2*
          dot[hat[k2], hat[z]]^4) + dot[hat[k2], hat[z]]^2*
        (8079 + 21646*f1*dot[hat[k2], hat[z]]^2 + 
         3*f1^2*dot[hat[k2], hat[z]]^2*(-45 + 392*dot[hat[k2], hat[z]]^2)) - 
       6*dot[hat[k1], hat[z]]^2*(785 + 9056*f1*dot[hat[k2], hat[z]]^2 + 
         5*f1^2*dot[hat[k2], hat[z]]^2*(-9 + 6320*dot[hat[k2], hat[z]]^2)))*
      magM[k2]^4 + (16359 - 12348*f1^5*dot[hat[k1], hat[z]]^4*
        dot[hat[k2], hat[z]]^2 + 2*f1*(8609*dot[hat[k1], hat[z]]^2 + 
         38990*dot[hat[k2], hat[z]]^2) - 252*f1^4*dot[hat[k1], hat[z]]^2*
        dot[hat[k2], hat[z]]^2*(193 + 4*dot[hat[k1], hat[z]]^2*
          (25 + 7*dot[hat[k2], hat[z]]^2)) + 
       3*f1^3*(-45*dot[hat[k2], hat[z]]^4 - 8*dot[hat[k1], hat[z]]^2*
          dot[hat[k2], hat[z]]^2*(2684 + 755*dot[hat[k2], hat[z]]^2) + 
         4*dot[hat[k1], hat[z]]^4*(245 + 3166*dot[hat[k2], hat[z]]^2)) + 
       2*f1^2*(1062*dot[hat[k1], hat[z]]^4 + dot[hat[k1], hat[z]]^2*
          (4065 - 83276*dot[hat[k2], hat[z]]^2) + dot[hat[k2], hat[z]]^2*
          (11829 + 10823*dot[hat[k2], hat[z]]^2)))*magM[k2]^2*magM[k3]^2 + 
     (16359 + 6*f1^3*dot[hat[k1], hat[z]]^2*(45 + 98*dot[hat[k1], hat[z]]^2)*
        dot[hat[k2], hat[z]]^2 + 2*f1^2*dot[hat[k1], hat[z]]^2*
        (603 + 686*dot[hat[k1], hat[z]]^2 - 1512*dot[hat[k2], hat[z]]^2) + 
       f1*(-7596*dot[hat[k1], hat[z]]^2 + 8079*dot[hat[k2], hat[z]]^2))*
      magM[k3]^4) + 4*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*magM[k1]^3*
    magM[k2]*((2355 - 28224*f1^3*dot[hat[k1], hat[z]]^2*
        dot[hat[k2], hat[z]]^4 + 3*f1^2*dot[hat[k2], hat[z]]^2*
        (-45 + 122*dot[hat[k1], hat[z]]^2 + 9398*dot[hat[k2], hat[z]]^2) + 
       f1*(581*dot[hat[k1], hat[z]]^2 + 13850*dot[hat[k2], hat[z]]^2))*
      magM[k2]^4 + 3*(2918 + 2058*f1^4*dot[hat[k1], hat[z]]^2*
        dot[hat[k2], hat[z]]^2 + 3*f1*(253 + 592*dot[hat[k1], hat[z]]^2 + 
         7340*dot[hat[k2], hat[z]]^2) + 42*f1^3*dot[hat[k2], hat[z]]^2*
        (193 + 4*dot[hat[k1], hat[z]]^2*(25 + 14*dot[hat[k2], hat[z]]^2)) + 
       f1^2*(dot[hat[k1], hat[z]]^2*(175 - 5548*dot[hat[k2], hat[z]]^2) + 
         2*dot[hat[k2], hat[z]]^2*(6075 + 1841*dot[hat[k2], hat[z]]^2)))*
      magM[k2]^2*magM[k3]^2 + 
     (21161 + f1*(5739 - 3261*dot[hat[k1], hat[z]]^2 + 
         5298*dot[hat[k2], hat[z]]^2) + 3*f1^2*(-45*dot[hat[k2], hat[z]]^2 + 
         dot[hat[k1], hat[z]]^2*(707 + 90*dot[hat[k2], hat[z]]^2)))*
      magM[k3]^4) + magM[k1]^2*
    (f1*(2*dot[hat[k2], hat[z]]^2*(2355 + 9574*f1*dot[hat[k2], hat[z]]^2 + 
         15*f1^2*dot[hat[k2], hat[z]]^2*(-9 + 872*dot[hat[k2], hat[z]]^2)) + 
       dot[hat[k1], hat[z]]^2*(-447 + 4062*f1*dot[hat[k2], hat[z]]^2 - 
         63504*f1^3*dot[hat[k2], hat[z]]^6 + 3*f1^2*dot[hat[k2], hat[z]]^2*
          (45 + 2252*dot[hat[k2], hat[z]]^2)))*magM[k2]^6 + 
     (10458 + 12348*f1^5*dot[hat[k1], hat[z]]^2*dot[hat[k2], hat[z]]^4 + 
       f1*(9688*dot[hat[k1], hat[z]]^2 + 59830*dot[hat[k2], hat[z]]^2) + 
       252*f1^4*dot[hat[k2], hat[z]]^4*(193 + 20*dot[hat[k1], hat[z]]^2*
          (5 + 7*dot[hat[k2], hat[z]]^2)) + 
       f1^2*(24*dot[hat[k2], hat[z]]^2*(668 + 5505*dot[hat[k2], hat[z]]^2) + 
         dot[hat[k1], hat[z]]^2*(603 + 57334*dot[hat[k2], hat[z]]^2)) + 
       f1^3*(60*dot[hat[k2], hat[z]]^4*(1215 + 436*dot[hat[k2], hat[z]]^2) + 
         dot[hat[k1], hat[z]]^2*(4401*dot[hat[k2], hat[z]]^2 - 
           45048*dot[hat[k2], hat[z]]^4)))*magM[k2]^4*magM[k3]^2 + 
     (7168 + f1*(3989*dot[hat[k1], hat[z]]^2 + 59830*dot[hat[k2], hat[z]]^
           2) + 3*f1^3*(-90*dot[hat[k2], hat[z]]^4 + dot[hat[k1], hat[z]]^2*
          dot[hat[k2], hat[z]]^2*(1971 + 2092*dot[hat[k2], hat[z]]^2)) + 
       2*f1^2*(8016*dot[hat[k2], hat[z]]^2 + 9574*dot[hat[k2], hat[z]]^4 - 
         dot[hat[k1], hat[z]]^2*(603 + 25123*dot[hat[k2], hat[z]]^2)))*
      magM[k2]^2*magM[k3]^4 + 3*(3486 + 45*f1^3*dot[hat[k1], hat[z]]^2*
        dot[hat[k2], hat[z]]^2 - 3*f1^2*dot[hat[k1], hat[z]]^2*
        (-67 + 62*dot[hat[k2], hat[z]]^2) + f1*(-630*dot[hat[k1], hat[z]]^2 + 
         1570*dot[hat[k2], hat[z]]^2))*magM[k3]^6))*P11[magM[k1]])/
 (246960*Pi^2*magM[k1]^2*magM[k3]^2)


==> anc/B321IreBasisList.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-1/441*(144*f1^3*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*magM[k2]^2*magM[k3]^2 + 
    72*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*magM[k3]^2*
     (4*f1*dot[k2, hat[z]]^2 - magM[k1]^2 - magM[k2]^2 + magM[k3]^2) + 
    6*f1^2*dot[k2, hat[z]]^4*(magM[k2]^2 + magM[k3]^2)*
     (magM[k1]^4 + (magM[k2]^2 - magM[k3]^2)^2 - 
      2*magM[k1]^2*(magM[k2]^2 + magM[k3]^2)) + magM[k2]^2*magM[k3]^2*
     (7*magM[k1]^4*(magM[k2]^2 + magM[k3]^2) + 7*(magM[k2]^2 - magM[k3]^2)^2*
       (magM[k2]^2 + magM[k3]^2) - 2*magM[k1]^2*(7*magM[k2]^4 - 
        4*magM[k2]^2*magM[k3]^2 + 7*magM[k3]^4)) + 
    f1*dot[k2, hat[z]]^2*(magM[k1]^4*(3*magM[k2]^4 + 
        28*magM[k2]^2*magM[k3]^2 + 3*magM[k3]^4) + 
      (magM[k2]^2 - magM[k3]^2)^2*(3*magM[k2]^4 + 28*magM[k2]^2*magM[k3]^2 + 
        3*magM[k3]^4) - 2*magM[k1]^2*(3*magM[k2]^6 + 
        13*magM[k2]^4*magM[k3]^2 + 13*magM[k2]^2*magM[k3]^4 + 
        3*magM[k3]^6)) + 2*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
     (6*f1*dot[k2, hat[z]]^2*(magM[k2]^6 - 13*magM[k2]^4*magM[k3]^2 + 
        11*magM[k2]^2*magM[k3]^4 + magM[k3]^6 + magM[k1]^4*
         (magM[k2]^2 + magM[k3]^2) - 2*magM[k1]^2*(magM[k2]^2 + magM[k3]^2)^
          2) + magM[k2]^2*(3*magM[k2]^6 - 10*magM[k2]^4*magM[k3]^2 - 
        25*magM[k2]^2*magM[k3]^4 + 32*magM[k3]^6 + 
        magM[k1]^4*(3*magM[k2]^2 + 14*magM[k3]^2) + 
        magM[k1]^2*(-6*magM[k2]^4 + 20*magM[k2]^2*magM[k3]^2 - 
          46*magM[k3]^4))) + f1*dot[k1, hat[z]]^2*
     (144*f1^2*dot[k2, hat[z]]^4*magM[k2]^2*magM[k3]^2 + 
      magM[k2]^2*(3*magM[k2]^6 - 28*magM[k2]^4*magM[k3]^2 - 
        25*magM[k2]^2*magM[k3]^4 + 14*magM[k3]^6 + 
        magM[k1]^4*(3*magM[k2]^2 + 14*magM[k3]^2) + 
        magM[k1]^2*(-6*magM[k2]^4 + 38*magM[k2]^2*magM[k3]^2 - 
          28*magM[k3]^4)) + 6*f1*dot[k2, hat[z]]^2*
       (magM[k2]^6 - 37*magM[k2]^4*magM[k3]^2 + 35*magM[k2]^2*magM[k3]^4 + 
        magM[k3]^6 + magM[k1]^4*(magM[k2]^2 + magM[k3]^2) - 
        2*magM[k1]^2*(magM[k2]^4 + 8*magM[k2]^2*magM[k3]^2 + magM[k3]^4))))/
   (knl^4*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 -1/22050*(5436*f1^3*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*magM[k2]^2*
     magM[k3]^2 + 3*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
     (-125*magM[k1]^4 - 27*magM[k2]^4 + 3624*f1*dot[k2, hat[z]]^2*
       magM[k3]^2 - 4*(349 + 147*f1)*magM[k2]^2*magM[k3]^2 + 
      1087*magM[k3]^4 + 2*magM[k1]^2*(76*magM[k2]^2 - 481*magM[k3]^2)) + 
    25*magM[k2]^2*magM[k3]^2*(7*magM[k1]^6 + 14*(magM[k2]^2 - magM[k3]^2)^2*
       (magM[k2]^2 + magM[k3]^2) + magM[k1]^2*(-21*magM[k2]^4 + 
        2*magM[k2]^2*magM[k3]^2 - 21*magM[k3]^4)) + 
    3*f1^2*dot[k2, hat[z]]^4*(15*magM[k1]^6 - 69*magM[k1]^4*
       (magM[k2]^2 + magM[k3]^2) + 59*(magM[k2]^2 - magM[k3]^2)^2*
       (magM[k2]^2 + magM[k3]^2) - magM[k1]^2*(5*magM[k2]^4 + 
        1042*magM[k2]^2*magM[k3]^2 + 5*magM[k3]^4)) + 
    f1*dot[k2, hat[z]]^2*(90*magM[k1]^6*(magM[k2]^2 + magM[k3]^2) - 
      3*magM[k1]^4*(15*magM[k2]^4 + 2*(86 + 105*f1)*magM[k2]^2*magM[k3]^2 + 
        15*magM[k3]^4) - 2*magM[k1]^2*(magM[k2]^2 + magM[k3]^2)*
       (90*magM[k2]^4 + (620 - 189*f1)*magM[k2]^2*magM[k3]^2 + 
        90*magM[k3]^4) + (magM[k2]^2 - magM[k3]^2)^2*(135*magM[k2]^4 + 
        4*(304 + 63*f1)*magM[k2]^2*magM[k3]^2 + 135*magM[k3]^4)) + 
    f1*dot[k1, hat[z]]^2*(5436*f1^2*dot[k2, hat[z]]^4*magM[k2]^2*magM[k3]^2 - 
      3*f1*dot[k2, hat[z]]^2*(-15*magM[k1]^6 - 5*magM[k2]^6 + 
        2*(1969 + 588*f1)*magM[k2]^4*magM[k3]^2 - (3511 + 588*f1)*magM[k2]^2*
         magM[k3]^4 - 86*magM[k3]^6 + magM[k1]^4*(319*magM[k2]^2 - 
          56*magM[k3]^2) + magM[k1]^2*(-299*magM[k2]^4 + 
          2004*magM[k2]^2*magM[k3]^2 + 157*magM[k3]^4)) + 
      magM[k2]^2*(90*magM[k1]^6 + 135*magM[k2]^6 - 1667*magM[k2]^4*
         magM[k3]^2 - 885*magM[k2]^2*magM[k3]^4 + 617*magM[k3]^6 + 
        magM[k1]^4*(-45*magM[k2]^2 + 437*magM[k3]^2) - 
        2*magM[k1]^2*(90*magM[k2]^4 - 165*magM[k2]^2*magM[k3]^2 + 
          572*magM[k3]^4))) + f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
     (-3*f1*dot[k2, hat[z]]^2*(-30*magM[k1]^6 + magM[k1]^4*
         (263*magM[k2]^2 + 13*magM[k3]^2) - (magM[k2]^2 - magM[k3]^2)*
         (91*magM[k2]^4 - 2*(1255 + 294*f1)*magM[k2]^2*magM[k3]^2 - 
          145*magM[k3]^4) + magM[k1]^2*(-142*magM[k2]^4 + 
          2084*magM[k2]^2*magM[k3]^2 + 162*magM[k3]^4)) + 
      2*magM[k2]^2*(90*magM[k1]^6 - 3*magM[k1]^4*(15*magM[k2]^2 + 
          (86 + 105*f1)*magM[k3]^2) + (magM[k2]^2 - magM[k3]^2)*
         (135*magM[k2]^4 + 6*(-89 + 21*f1)*magM[k2]^2*magM[k3]^2 - 
          (1615 + 126*f1)*magM[k3]^4) + magM[k1]^2*(-180*magM[k2]^4 + 
          27*(1 + 7*f1)*magM[k2]^2*magM[k3]^2 + (-1447 + 189*f1)*
           magM[k3]^4))))/(knl^4*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 -1/252*(f1^2*(-36*f1*dot[k1, hat[z]]^4*magM[k2]^4*magM[k3]^2 - 
     36*f1*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*magM[k3]^2*
      (magM[k1]^2 + 3*magM[k2]^2 - magM[k3]^2) + 2*dot[k2, hat[z]]^2*
      magM[k2]^2*magM[k3]^2*(7*magM[k1]^4 + 7*(magM[k2]^2 - magM[k3]^2)^2 + 
       4*magM[k1]^2*(magM[k2]^2 + magM[k3]^2)) + 3*f1*dot[k2, hat[z]]^4*
      (magM[k1]^4*(magM[k2]^2 + magM[k3]^2) + (magM[k2]^2 - magM[k3]^2)^2*
        (magM[k2]^2 + magM[k3]^2) - 2*magM[k1]^2*(magM[k2]^4 - 
         10*magM[k2]^2*magM[k3]^2 + magM[k3]^4)) + 
     2*dot[k1, hat[z]]*(dot[k2, hat[z]]*magM[k2]^2*magM[k3]^2*
        (7*magM[k1]^4 + 2*magM[k1]^2*(11*magM[k2]^2 - 7*magM[k3]^2) + 
         7*(magM[k2]^2 - magM[k3]^2)^2) + 3*f1*dot[k2, hat[z]]^3*
        (magM[k2]^6 - 13*magM[k2]^4*magM[k3]^2 + 11*magM[k2]^2*magM[k3]^4 + 
         magM[k3]^6 + magM[k1]^4*(magM[k2]^2 + magM[k3]^2) - 
         2*magM[k1]^2*(magM[k2]^4 - 10*magM[k2]^2*magM[k3]^2 + 
           magM[k3]^4))) + dot[k1, hat[z]]^2*
      (magM[k2]^2*magM[k3]^2*(7*magM[k1]^4 + 2*magM[k1]^2*
          (11*magM[k2]^2 - 7*magM[k3]^2) + 7*(magM[k2]^2 - magM[k3]^2)^2) + 
       3*f1*dot[k2, hat[z]]^2*(magM[k2]^6 - 49*magM[k2]^4*magM[k3]^2 + 
         23*magM[k2]^2*magM[k3]^4 + magM[k3]^6 + magM[k1]^4*
          (magM[k2]^2 + magM[k3]^2) - 2*magM[k1]^2*(magM[k2]^4 - 
           4*magM[k2]^2*magM[k3]^2 + magM[k3]^4)))))/
   (knl^4*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 -1/1260*(f1^2*(108*f1^2*dot[k1, hat[z]]^6*dot[k2, hat[z]]^2*magM[k2]^2 + 
     108*f1*dot[k1, hat[z]]^5*dot[k2, hat[z]]*magM[k2]^2*
      (6*f1*dot[k2, hat[z]]^2 - magM[k1]^2 + magM[k3]^2) + 
     dot[k2, hat[z]]^4*(21*magM[k1]^4*(magM[k2]^2 + magM[k3]^2) - 
       6*(magM[k2]^2 - magM[k3]^2)^2*(magM[k2]^2 + magM[k3]^2) - 
       5*magM[k1]^2*(3*magM[k2]^4 - 2*(11 + 36*f1)*magM[k2]^2*magM[k3]^2 + 
         3*magM[k3]^4) + 6*f1*dot[k2, hat[z]]^2*(3*magM[k1]^4 - 
         6*(magM[k2]^2 - magM[k3]^2)^2 - 10*magM[k1]^2*(magM[k2]^2 + 
           magM[k3]^2))) + 3*dot[k1, hat[z]]^4*
      (36*f1^2*dot[k2, hat[z]]^4*(14*magM[k2]^2 - magM[k3]^2) + 
       f1*dot[k2, hat[z]]^2*(3*magM[k1]^4 - 19*magM[k2]^4 + 
         124*magM[k2]^2*magM[k3]^2 + 3*magM[k3]^4 - 2*magM[k1]^2*
          (77*magM[k2]^2 + 3*magM[k3]^2)) - magM[k2]^2*
        (-7*magM[k1]^4 + 2*magM[k2]^4 + 5*magM[k2]^2*magM[k3]^2 - 
         7*magM[k3]^4 + magM[k1]^2*(5*magM[k2]^2 + 14*magM[k3]^2))) + 
     4*dot[k1, hat[z]]^3*(108*f1^2*dot[k2, hat[z]]^5*(4*magM[k2]^2 - 
         magM[k3]^2) + 3*f1*dot[k2, hat[z]]^3*(3*magM[k1]^4 - 18*magM[k2]^4 + 
         50*magM[k2]^2*magM[k3]^2 + 4*magM[k3]^4 - magM[k1]^2*
          (65*magM[k2]^2 + 7*magM[k3]^2)) - dot[k2, hat[z]]*magM[k2]^2*
        (-21*magM[k1]^4 + (magM[k2]^2 - magM[k3]^2)*(6*magM[k2]^2 + 
           (28 + 9*f1)*magM[k3]^2) + magM[k1]^2*(15*magM[k2]^2 + 
           (49 + 9*f1)*magM[k3]^2))) + 2*dot[k1, hat[z]]*
      (108*f1^2*dot[k2, hat[z]]^7*(magM[k2]^2 - magM[k3]^2) + 
       3*f1*dot[k2, hat[z]]^5*(9*magM[k1]^4 - 29*magM[k2]^4 + 
         36*magM[k2]^2*magM[k3]^2 - 7*magM[k3]^4 - 10*magM[k1]^2*
          (5*magM[k2]^2 + magM[k3]^2)) + 2*dot[k2, hat[z]]^3*magM[k2]^2*
        (21*magM[k1]^4 - (magM[k2]^2 - magM[k3]^2)*(6*magM[k2]^2 + 
           (35 + 18*f1)*magM[k3]^2) + 5*magM[k1]^2*(-3*magM[k2]^2 + 
           (11 + 36*f1)*magM[k3]^2))) + dot[k1, hat[z]]^2*
      (108*f1^2*dot[k2, hat[z]]^6*(9*magM[k2]^2 - 5*magM[k3]^2) + 
       3*f1*dot[k2, hat[z]]^4*(21*magM[k1]^4 - 99*magM[k2]^4 + 
         160*magM[k2]^2*magM[k3]^2 + 11*magM[k3]^4 - 2*magM[k1]^2*
          (111*magM[k2]^2 + 11*magM[k3]^2)) + 2*dot[k2, hat[z]]^2*magM[k2]^2*
        (63*magM[k1]^4 - 3*(magM[k2]^2 - magM[k3]^2)*(6*magM[k2]^2 + 
           (35 + 18*f1)*magM[k3]^2) + magM[k1]^2*(-45*magM[k2]^2 + 
           (-43 + 162*f1)*magM[k3]^2)))))/(knl^4*magM[k1]^2*magM[k2]^2*
    magM[k3]^2), (f1^4*dot[k2, hat[z]]^2*(dot[k1, hat[z]] + dot[k2, hat[z]])^
    2*(f1*dot[k1, hat[z]]^2 - magM[k1]^2))/(4*knl^4*magM[k1]^2), 
 (2*(12*f1^2*dot[k2, hat[z]]^4 + f1*dot[k1, hat[z]]^2*
     (12*f1*dot[k2, hat[z]]^2 + 5*magM[k2]^2) + 2*f1*dot[k1, hat[z]]*
     dot[k2, hat[z]]*(12*f1*dot[k2, hat[z]]^2 + 5*magM[k2]^2) + 
    2*magM[k2]^2*magM[k3]^2 + 5*f1*dot[k2, hat[z]]^2*
     (magM[k2]^2 + magM[k3]^2)))/(63*knl^4), 
 (-72*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*magM[k3]^2*
    (magM[k1]^2 + magM[k2]^2 - magM[k3]^2) + 6*f1^2*dot[k2, hat[z]]^4*
    (-2*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2 + 
     magM[k1]^4*(magM[k2]^2 + magM[k3]^2) + (magM[k2]^2 - magM[k3]^2)^2*
      (magM[k2]^2 + magM[k3]^2)) + 7*magM[k2]^2*magM[k3]^2*
    (-2*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2 + 
     magM[k1]^4*(magM[k2]^2 + magM[k3]^2) + (magM[k2]^2 - magM[k3]^2)^2*
      (magM[k2]^2 + magM[k3]^2)) + f1*dot[k2, hat[z]]^2*
    (-6*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2*(magM[k2]^2 + magM[k3]^2) + 
     magM[k1]^4*(3*magM[k2]^4 + 28*magM[k2]^2*magM[k3]^2 + 3*magM[k3]^4) + 
     (magM[k2]^2 - magM[k3]^2)^2*(3*magM[k2]^4 + 28*magM[k2]^2*magM[k3]^2 + 
       3*magM[k3]^4)) + 2*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
    (6*f1*dot[k2, hat[z]]^2*(magM[k2]^6 - 13*magM[k2]^4*magM[k3]^2 + 
       11*magM[k2]^2*magM[k3]^4 + magM[k3]^6 - 2*magM[k1]^2*
        (magM[k2]^2 - magM[k3]^2)^2 + magM[k1]^4*(magM[k2]^2 + magM[k3]^2)) + 
     magM[k2]^2*(3*magM[k2]^6 - 10*magM[k2]^4*magM[k3]^2 - 
       25*magM[k2]^2*magM[k3]^4 + 32*magM[k3]^6 + 
       magM[k1]^4*(3*magM[k2]^2 + 14*magM[k3]^2) + 
       magM[k1]^2*(-6*magM[k2]^4 + 52*magM[k2]^2*magM[k3]^2 - 
         46*magM[k3]^4))) + f1*dot[k1, hat[z]]^2*
    (magM[k2]^2*(3*magM[k2]^6 - 28*magM[k2]^4*magM[k3]^2 + 
       11*magM[k2]^2*magM[k3]^4 + 14*magM[k3]^6 + 
       magM[k1]^4*(3*magM[k2]^2 + 14*magM[k3]^2) + 
       magM[k1]^2*(-6*magM[k2]^4 + 70*magM[k2]^2*magM[k3]^2 - 
         28*magM[k3]^4)) + 6*f1*dot[k2, hat[z]]^2*
      (magM[k2]^6 - 37*magM[k2]^4*magM[k3]^2 + 35*magM[k2]^2*magM[k3]^4 + 
       magM[k3]^6 + magM[k1]^4*(magM[k2]^2 + magM[k3]^2) - 
       2*magM[k1]^2*(magM[k2]^4 + 4*magM[k2]^2*magM[k3]^2 + magM[k3]^4))))/
  (882*knl^4*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 (75*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
    (-magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 35*magM[k2]^2*magM[k3]^2*
    (-magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 - 2*f1*dot[k2, hat[z]]^2*
    (magM[k1]^2 - magM[k2]^2 - magM[k3]^2)*(9*magM[k2]^4 + 
     (157 + 63*f1)*magM[k2]^2*magM[k3]^2 + 9*magM[k3]^4 - 
     9*magM[k1]^2*(magM[k2]^2 + magM[k3]^2)) + 3*f1^2*dot[k2, hat[z]]^4*
    (3*magM[k1]^4 - 31*magM[k1]^2*(magM[k2]^2 + magM[k3]^2) + 
     28*(magM[k2]^4 + 5*magM[k2]^2*magM[k3]^2 + magM[k3]^4)) + 
   9*f1*dot[k1, hat[z]]^2*
    (2*magM[k2]^2*(-magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
     f1*dot[k2, hat[z]]^2*(magM[k1]^4 + 26*magM[k2]^4 + 
       55*magM[k2]^2*magM[k3]^2 + magM[k3]^4 - 
       magM[k1]^2*(27*magM[k2]^2 + 2*magM[k3]^2))) + 
   f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
    (2*magM[k2]^2*(-magM[k1]^2 + magM[k2]^2 + magM[k3]^2)*
      (-18*magM[k1]^2 + 18*magM[k2]^2 + (157 + 63*f1)*magM[k3]^2) + 
     3*f1*dot[k2, hat[z]]^2*(6*magM[k1]^4 + 81*magM[k2]^4 + 
       280*magM[k2]^2*magM[k3]^2 + 31*magM[k3]^4 - 
       magM[k1]^2*(87*magM[k2]^2 + 37*magM[k3]^2))))/
  (2205*knl^4*magM[k2]^2*magM[k3]^2), 
 (6*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
    (-25*magM[k1]^2 + 25*magM[k2]^2 - 109*magM[k3]^2)*
    (magM[k1]^2 - magM[k3]^2) + (magM[k1]^4 - (magM[k2]^2 - magM[k3]^2)^2)*
    (-70*magM[k2]^2*magM[k3]^2*(-magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
     3*f1^2*dot[k2, hat[z]]^4*(6*magM[k1]^2 - 31*(magM[k2]^2 + magM[k3]^2)) - 
     2*f1*dot[k2, hat[z]]^2*(18*magM[k2]^4 + 7*(25 + 9*f1)*magM[k2]^2*
        magM[k3]^2 + 18*magM[k3]^4 - 18*magM[k1]^2*(magM[k2]^2 + 
         magM[k3]^2))) + f1*dot[k1, hat[z]]^2*
    (magM[k2]^2*(36*magM[k1]^6 + 36*magM[k2]^6 - 175*magM[k2]^4*magM[k3]^2 - 
       36*magM[k2]^2*magM[k3]^4 + 175*magM[k3]^6 + 
       magM[k1]^4*(-36*magM[k2]^2 + 103*magM[k3]^2) + 
       magM[k1]^2*(-36*magM[k2]^4 + 72*magM[k2]^2*magM[k3]^2 - 
         314*magM[k3]^4)) + 3*f1*dot[k2, hat[z]]^2*
      (6*magM[k1]^6 + 31*magM[k2]^6 - 349*magM[k2]^4*magM[k3]^2 + 
       455*magM[k2]^2*magM[k3]^4 + 31*magM[k3]^6 + 
       magM[k1]^4*(-131*magM[k2]^2 + 19*magM[k3]^2) + 
       2*magM[k1]^2*(47*magM[k2]^4 - 78*magM[k2]^2*magM[k3]^2 - 
         28*magM[k3]^4))) + 2*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
    (3*f1*dot[k2, hat[z]]^2*(6*magM[k1]^6 + 31*magM[k2]^6 - 
       165*magM[k2]^4*magM[k3]^2 + 103*magM[k2]^2*magM[k3]^4 + 
       31*magM[k3]^6 - 2*magM[k1]^4*(28*magM[k2]^2 + 3*magM[k3]^2) + 
       magM[k1]^2*(19*magM[k2]^4 + 12*magM[k2]^2*magM[k3]^2 - 
         31*magM[k3]^4)) + magM[k2]^2*(36*magM[k1]^6 - 
       magM[k1]^4*(36*magM[k2]^2 + 7*(25 + 9*f1)*magM[k3]^2) + 
       magM[k1]^2*(-36*magM[k2]^4 + 211*magM[k2]^2*magM[k3]^2 - 
         175*magM[k3]^4) + (magM[k2]^2 - magM[k3]^2)*(36*magM[k2]^4 + 
         63*f1*magM[k2]^2*magM[k3]^2 - (314 + 63*f1)*magM[k3]^4))))/
  (8820*knl^4*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 (-42*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*magM[k3]^2*
    (magM[k1]^2 + magM[k2]^2 - magM[k3]^2) + 9*f1^2*dot[k2, hat[z]]^4*
    (-2*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2 + 
     magM[k1]^4*(magM[k2]^2 + magM[k3]^2) + (magM[k2]^2 - magM[k3]^2)^2*
      (magM[k2]^2 + magM[k3]^2)) + 5*magM[k2]^2*magM[k3]^2*
    (-2*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2 + 
     magM[k1]^4*(magM[k2]^2 + magM[k3]^2) + (magM[k2]^2 - magM[k3]^2)^2*
      (magM[k2]^2 + magM[k3]^2)) + 3*f1*dot[k2, hat[z]]^2*
    (-2*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2*(magM[k2]^2 + magM[k3]^2) + 
     magM[k1]^4*(magM[k2]^4 + 10*magM[k2]^2*magM[k3]^2 + magM[k3]^4) + 
     (magM[k2]^2 - magM[k3]^2)^2*(magM[k2]^4 + 10*magM[k2]^2*magM[k3]^2 + 
       magM[k3]^4)) + 2*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
    (3*f1*dot[k2, hat[z]]^2*(3*magM[k2]^6 - 17*magM[k2]^4*magM[k3]^2 + 
       11*magM[k2]^2*magM[k3]^4 + 3*magM[k3]^6 - 6*magM[k1]^2*
        (magM[k2]^2 - magM[k3]^2)^2 + 3*magM[k1]^4*(magM[k2]^2 + 
         magM[k3]^2)) + magM[k2]^2*(3*magM[k2]^6 + 2*magM[k2]^4*magM[k3]^2 - 
       27*magM[k2]^2*magM[k3]^4 + 22*magM[k3]^6 + 
       3*magM[k1]^4*(magM[k2]^2 + 5*magM[k3]^2) + 
       magM[k1]^2*(-6*magM[k2]^4 + 43*magM[k2]^2*magM[k3]^2 - 
         37*magM[k3]^4))) + f1*dot[k1, hat[z]]^2*
    (magM[k2]^2*(3*magM[k2]^6 - 5*magM[k2]^4*magM[k3]^2 - 
       13*magM[k2]^2*magM[k3]^4 + 15*magM[k3]^6 + 
       3*magM[k1]^4*(magM[k2]^2 + 5*magM[k3]^2) + 
       magM[k1]^2*(-6*magM[k2]^4 + 50*magM[k2]^2*magM[k3]^2 - 
         30*magM[k3]^4)) + 3*f1*dot[k2, hat[z]]^2*
      (3*magM[k1]^4*(magM[k2]^2 + magM[k3]^2) - 2*magM[k1]^2*
        (3*magM[k2]^4 + magM[k2]^2*magM[k3]^2 + 3*magM[k3]^4) + 
       3*(magM[k2]^6 - 15*magM[k2]^4*magM[k3]^2 + 13*magM[k2]^2*magM[k3]^4 + 
         magM[k3]^6))))/(630*knl^4*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 (f1^2*(dot[k1, hat[z]]^2*(4*f1*dot[k2, hat[z]]^2 + magM[k2]^2) + 
    2*dot[k1, hat[z]]*dot[k2, hat[z]]*(4*f1*dot[k2, hat[z]]^2 + magM[k2]^2) + 
    dot[k2, hat[z]]^2*(4*f1*dot[k2, hat[z]]^2 + magM[k2]^2 + magM[k3]^2)))/
  (7*knl^4), (f1^2*dot[k1, hat[z]]^2*
   (dot[k1, hat[z]]^2*(4*f1*dot[k2, hat[z]]^2 + magM[k2]^2) + 
    2*dot[k1, hat[z]]*dot[k2, hat[z]]*(4*f1*dot[k2, hat[z]]^2 + magM[k2]^2) + 
    dot[k2, hat[z]]^2*(4*f1*dot[k2, hat[z]]^2 + magM[k2]^2 + magM[k3]^2)))/
  (7*knl^4*magM[k1]^2), (f1^2*dot[k2, hat[z]]^2*
   (dot[k1, hat[z]] + dot[k2, hat[z]])^2*(3*f1*dot[k1, hat[z]]^2*magM[k2]^2 + 
    6*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2 + 
    2*(5 + 7*f1)*magM[k2]^2*magM[k3]^2 + 3*f1*dot[k2, hat[z]]^2*
     (magM[k2]^2 + magM[k3]^2)))/(35*knl^4*magM[k2]^2*magM[k3]^2), 
 (f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]])*
   (2*f1*dot[k1, hat[z]]^2*dot[k2, hat[z]]*magM[k2]^2*
     (3*magM[k1]^2 - 3*magM[k2]^2 + 17*magM[k3]^2) - 
    2*dot[k2, hat[z]]*(magM[k2]^2 - magM[k3]^2)*
     ((10 + 7*f1)*magM[k2]^2*magM[k3]^2 + 3*f1*dot[k2, hat[z]]^2*
       (-magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
    dot[k1, hat[z]]*(-((10 + 7*f1)*magM[k2]^2*magM[k3]^2*
        (magM[k1]^2 + magM[k2]^2 - magM[k3]^2)) + 2*f1*dot[k2, hat[z]]^2*
       (-6*magM[k2]^4 + 17*magM[k2]^2*magM[k3]^2 + 3*magM[k3]^4 + 
        magM[k1]^2*(6*magM[k2]^2 - 3*magM[k3]^2)))))/
  (140*knl^4*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 -1/140*(f1^2*(14*f1*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*magM[k3]^2*
      (magM[k1]^2 + magM[k2]^2 - magM[k3]^2) - 10*dot[k2, hat[z]]^2*
      magM[k2]^2*magM[k3]^2*(magM[k1]^4 + (magM[k2]^2 - magM[k3]^2)^2) - 
     3*f1*dot[k2, hat[z]]^4*(-2*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2 + 
       magM[k1]^4*(magM[k2]^2 + magM[k3]^2) + (magM[k2]^2 - magM[k3]^2)^2*
        (magM[k2]^2 + magM[k3]^2)) - 2*dot[k1, hat[z]]*
      (5*dot[k2, hat[z]]*magM[k2]^2*magM[k3]^2*
        (magM[k1]^2 + magM[k2]^2 - magM[k3]^2)^2 + f1*dot[k2, hat[z]]^3*
        (3*magM[k2]^6 - 17*magM[k2]^4*magM[k3]^2 + 11*magM[k2]^2*magM[k3]^4 + 
         3*magM[k3]^6 - 6*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2 + 
         3*magM[k1]^4*(magM[k2]^2 + magM[k3]^2))) - 
     dot[k1, hat[z]]^2*(5*magM[k2]^2*magM[k3]^2*
        (magM[k1]^2 + magM[k2]^2 - magM[k3]^2)^2 + f1*dot[k2, hat[z]]^2*
        (3*magM[k1]^4*(magM[k2]^2 + magM[k3]^2) - 2*magM[k1]^2*
          (3*magM[k2]^4 + magM[k2]^2*magM[k3]^2 + 3*magM[k3]^4) + 
         3*(magM[k2]^6 - 15*magM[k2]^4*magM[k3]^2 + 13*magM[k2]^2*
            magM[k3]^4 + magM[k3]^6)))))/(knl^4*magM[k1]^2*magM[k2]^2*
    magM[k3]^2), 
 (f1^2*(dot[k1, hat[z]]^2*(6*f1*dot[k2, hat[z]]^2 + magM[k2]^2) + 
    2*dot[k1, hat[z]]*dot[k2, hat[z]]*(6*f1*dot[k2, hat[z]]^2 + magM[k2]^2) + 
    dot[k2, hat[z]]^2*(6*f1*dot[k2, hat[z]]^2 + magM[k2]^2 + magM[k3]^2)))/
  (18*knl^4), (f1^2*(-36*f1*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
     magM[k3]^2*(magM[k1]^2 + magM[k2]^2 - magM[k3]^2) + 
    14*dot[k2, hat[z]]^2*magM[k2]^2*magM[k3]^2*
     (magM[k1]^4 + (magM[k2]^2 - magM[k3]^2)^2) + 3*f1*dot[k2, hat[z]]^4*
     (-2*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2 + 
      magM[k1]^4*(magM[k2]^2 + magM[k3]^2) + (magM[k2]^2 - magM[k3]^2)^2*
       (magM[k2]^2 + magM[k3]^2)) + 2*dot[k1, hat[z]]*
     (7*dot[k2, hat[z]]*magM[k2]^2*magM[k3]^2*
       (magM[k1]^2 + magM[k2]^2 - magM[k3]^2)^2 + 3*f1*dot[k2, hat[z]]^3*
       (magM[k2]^6 - 13*magM[k2]^4*magM[k3]^2 + 11*magM[k2]^2*magM[k3]^4 + 
        magM[k3]^6 - 2*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2 + 
        magM[k1]^4*(magM[k2]^2 + magM[k3]^2))) + 
    dot[k1, hat[z]]^2*(7*magM[k2]^2*magM[k3]^2*
       (magM[k1]^2 + magM[k2]^2 - magM[k3]^2)^2 + 3*f1*dot[k2, hat[z]]^2*
       (magM[k2]^6 - 37*magM[k2]^4*magM[k3]^2 + 35*magM[k2]^2*magM[k3]^4 + 
        magM[k3]^6 + magM[k1]^4*(magM[k2]^2 + magM[k3]^2) - 
        2*magM[k1]^2*(magM[k2]^4 + 4*magM[k2]^2*magM[k3]^2 + magM[k3]^4)))))/
  (504*knl^4*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 (f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]])*
   (3*f1*dot[k1, hat[z]]^2*dot[k2, hat[z]]*magM[k2]^2*
     (magM[k1]^2 - magM[k2]^2 + 13*magM[k3]^2) - 
    dot[k2, hat[z]]*(magM[k2]^2 - magM[k3]^2)*
     (2*(7 + 9*f1)*magM[k2]^2*magM[k3]^2 + 3*f1*dot[k2, hat[z]]^2*
       (-magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
    dot[k1, hat[z]]*(-((7 + 9*f1)*magM[k2]^2*magM[k3]^2*
        (magM[k1]^2 + magM[k2]^2 - magM[k3]^2)) + 3*f1*dot[k2, hat[z]]^2*
       (-2*magM[k2]^4 + 13*magM[k2]^2*magM[k3]^2 + magM[k3]^4 + 
        magM[k1]^2*(2*magM[k2]^2 - magM[k3]^2)))))/
  (252*knl^4*magM[k1]^2*magM[k2]^2*magM[k3]^2), 
 (f1^2*dot[k1, hat[z]]^2*(dot[k1, hat[z]]^2*(6*f1*dot[k2, hat[z]]^2 + 
      magM[k2]^2) + 2*dot[k1, hat[z]]*dot[k2, hat[z]]*
     (6*f1*dot[k2, hat[z]]^2 + magM[k2]^2) + dot[k2, hat[z]]^2*
     (6*f1*dot[k2, hat[z]]^2 + magM[k2]^2 + magM[k3]^2)))/
  (18*knl^4*magM[k1]^2)}


==> anc/B321IrhUVlim.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(26*b1^3*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) - 
 (6*b1^2*b10*Intdqq2P112*P11[magM[k1]])/Pi^2 + 
 (2*b1^2*b2*Intdqq2P112*P11[magM[k1]])/Pi^2 + 
 (6*b1*b10*b2*Intdqq2P112*P11[magM[k1]])/Pi^2 - 
 (68*b1*b2^2*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) - 
 (94*b1^2*b3*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) + 
 (94*b1*b2*b3*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) + 
 (58*b1^2*b5*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) + 
 (6*b1*b10*b5*Intdqq2P112*P11[magM[k1]])/Pi^2 - 
 (152*b1*b2*b5*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) + 
 (94*b1*b3*b5*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) - 
 (4*b1*b5^2*Intdqq2P112*P11[magM[k1]])/Pi^2 - 
 (220*b1^2*b6*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) + 
 (220*b1*b2*b6*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) + 
 (220*b1*b5*b6*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) - 
 (164*b1^2*b8*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) + 
 (164*b1*b2*b8*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) + 
 (164*b1*b5*b8*Intdqq2P112*P11[magM[k1]])/(21*Pi^2) + 
 (11*b1^3*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(70*Pi^2) - 
 (3*b1^2*b2*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(10*Pi^2) + 
 (b1*b2^2*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(7*Pi^2) + 
 (64*b1^2*b3*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(315*Pi^2) - 
 (64*b1*b2*b3*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(315*Pi^2) - 
 (103*b1^2*b5*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(210*Pi^2) + 
 (10*b1*b2*b5*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(21*Pi^2) - 
 (64*b1*b3*b5*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(315*Pi^2) + 
 (b1*b5^2*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(3*Pi^2) + 
 (64*b1^2*b8*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(21*Pi^2) - 
 (64*b1*b2*b8*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(21*Pi^2) - 
 (64*b1*b5*b8*IntdqP112*dot[k1, k3]*P11[magM[k1]])/(21*Pi^2) + 
 (19*b1^3*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*P11[magM[k1]])/
  (210*Pi^2) - (89*b1^2*b2*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(210*Pi^2) + (b1*b2^2*f1*IntdqP112*dot[k1, hat[z]]*
   dot[k2, hat[z]]*P11[magM[k1]])/(3*Pi^2) - 
 (89*b1^2*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*P11[magM[k1]])/
  (210*Pi^2) + (2*b1*b2*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(3*Pi^2) + (b1*b5^2*f1*IntdqP112*dot[k1, hat[z]]*
   dot[k2, hat[z]]*P11[magM[k1]])/(3*Pi^2) + 
 (16*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*P11[magM[k1]])/
  (35*Pi^2) + (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(3*Pi^2) - (16*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]*
   dot[k2, hat[z]]*P11[magM[k1]])/(35*Pi^2) - 
 (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*P11[magM[k1]])/
  (3*Pi^2) - (16*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(35*Pi^2) - (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]*
   dot[k2, hat[z]]*P11[magM[k1]])/(3*Pi^2) + 
 (179*b1^2*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(1470*Pi^2) - 
 (b1^3*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(35*Pi^2) - 
 (9*b1*b10*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(14*Pi^2) + 
 (b1^2*b10*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(2*Pi^2) + 
 (247*b1*b2*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(735*Pi^2) - 
 (51*b1^2*b2*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(70*Pi^2) + 
 (b1*b2^2*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(3*Pi^2) - 
 (673*b1*b3*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(1470*Pi^2) + 
 (89*b1^2*b3*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(210*Pi^2) + 
 (3*b1*b5*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(7*Pi^2) - 
 (23*b1^2*b5*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(30*Pi^2) + 
 (2*b1*b2*b5*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(3*Pi^2) + 
 (b1*b5^2*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(3*Pi^2) - 
 (809*b1*b6*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(735*Pi^2) + 
 (97*b1^2*b6*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(105*Pi^2) - 
 (571*b1*b8*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(735*Pi^2) + 
 (83*b1^2*b8*f1*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(105*Pi^2) + 
 (67*b1^2*f1^2*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(210*Pi^2) + 
 (b1^3*f1^2*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(6*Pi^2) - 
 (b1*b10*f1^2*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(2*Pi^2) + 
 (b1*b2*f1^2*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(35*Pi^2) - 
 (b1^2*b2*f1^2*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(6*Pi^2) - 
 (73*b1*b3*f1^2*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(210*Pi^2) + 
 (11*b1*b5*f1^2*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(105*Pi^2) - 
 (b1^2*b5*f1^2*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(6*Pi^2) - 
 (89*b1*b6*f1^2*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(105*Pi^2) - 
 (61*b1*b8*f1^2*IntdqP112*dot[k2, hat[z]]^2*P11[magM[k1]])/(105*Pi^2) + 
 (19*b1^3*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*P11[magM[k1]])/
  (210*Pi^2) - (89*b1^2*b2*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(210*Pi^2) + (b1*b2^2*f1*IntdqP112*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(3*Pi^2) - 
 (89*b1^2*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*P11[magM[k1]])/
  (210*Pi^2) + (2*b1*b2*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(3*Pi^2) + (b1*b5^2*f1*IntdqP112*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(3*Pi^2) + 
 (16*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*P11[magM[k1]])/
  (35*Pi^2) + (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(3*Pi^2) - (16*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2) - 
 (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*P11[magM[k1]])/
  (3*Pi^2) - (16*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(35*Pi^2) - (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(3*Pi^2) + 
 (179*b1^2*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(1470*Pi^2) - 
 (b1^3*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(35*Pi^2) - 
 (9*b1*b10*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(14*Pi^2) + 
 (b1^2*b10*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(2*Pi^2) + 
 (247*b1*b2*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(735*Pi^2) - 
 (51*b1^2*b2*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(70*Pi^2) + 
 (b1*b2^2*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2) - 
 (673*b1*b3*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(1470*Pi^2) + 
 (89*b1^2*b3*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(210*Pi^2) + 
 (3*b1*b5*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(7*Pi^2) - 
 (23*b1^2*b5*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(30*Pi^2) + 
 (2*b1*b2*b5*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2) + 
 (b1*b5^2*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2) - 
 (809*b1*b6*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(735*Pi^2) + 
 (97*b1^2*b6*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(105*Pi^2) - 
 (571*b1*b8*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(735*Pi^2) + 
 (83*b1^2*b8*f1*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(105*Pi^2) + 
 (67*b1^2*f1^2*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(210*Pi^2) + 
 (b1^3*f1^2*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(6*Pi^2) - 
 (b1*b10*f1^2*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(2*Pi^2) + 
 (b1*b2*f1^2*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(35*Pi^2) - 
 (b1^2*b2*f1^2*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(6*Pi^2) - 
 (73*b1*b3*f1^2*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(210*Pi^2) + 
 (11*b1*b5*f1^2*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(105*Pi^2) - 
 (b1^2*b5*f1^2*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(6*Pi^2) - 
 (89*b1*b6*f1^2*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(105*Pi^2) - 
 (61*b1*b8*f1^2*IntdqP112*dot[k3, hat[z]]^2*P11[magM[k1]])/(105*Pi^2) + 
 (b1^2*f1*Intdqq2P112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) - (2*b1*b2*f1*Intdqq2P112*dot[k1, k2]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (b2^2*f1*Intdqq2P112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) - (2*b1*b5*f1*Intdqq2P112*dot[k1, k2]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (2*b2*b5*f1*Intdqq2P112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) + (b5^2*f1*Intdqq2P112*dot[k1, k2]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^4) - 
 (b1^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^4) + (563*b1*b2*f1*IntdqP112*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(1470*Pi^2*magM[k1]^4) - 
 (66*b2^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^4) - (61*b1*b3*f1*IntdqP112*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(315*Pi^2*magM[k1]^4) + 
 (187*b2*b3*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (2205*Pi^2*magM[k1]^4) + (17*b1*b5*f1*IntdqP112*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^4) - 
 (26*b2*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (13*b3*b5*f1*IntdqP112*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(315*Pi^2*magM[k1]^4) - 
 (4*b1*b6*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^4) + (116*b2*b6*f1*IntdqP112*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(735*Pi^2*magM[k1]^4) + 
 (4*b5*b6*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^4) - (32*b1*b8*f1*IntdqP112*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (4*b2*b8*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^4) - (4*b5*b8*f1*IntdqP112*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^4) + 
 (4*b1^2*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (4*b2^2*f1*Intdqq2P11P11pp*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (8*b1*b3*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (8*b2*b3*f1*Intdqq2P11P11pp*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (4*b1*b5*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (4*b2*b5*f1*Intdqq2P11P11pp*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (8*b3*b5*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (8*b1*b6*f1*Intdqq2P11P11pp*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (8*b2*b6*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (8*b5*b6*f1*Intdqq2P11P11pp*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (22*b1*b8*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (22*b2*b8*f1*Intdqq2P11P11pp*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (22*b5*b8*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (8*b1^2*f1*IntdqqP11P11p*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (8*b2^2*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (16*b1*b3*f1*IntdqqP11P11p*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (16*b2*b3*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (8*b1*b5*f1*IntdqqP11P11p*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (8*b2*b5*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (16*b3*b5*f1*IntdqqP11P11p*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (16*b1*b6*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (16*b2*b6*f1*IntdqqP11P11p*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (16*b5*b6*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (44*b1*b8*f1*IntdqqP11P11p*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (44*b2*b8*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (44*b5*b8*f1*IntdqqP11P11p*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (b1^2*f1*Intdqq2P112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) - (2*b1*b2*f1*Intdqq2P112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (b2^2*f1*Intdqq2P112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) - (2*b1*b5*f1*Intdqq2P112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (2*b2*b5*f1*Intdqq2P112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) + (b5^2*f1*Intdqq2P112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (4*b1^2*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (4*b2^2*f1*Intdqq2P11P11pp*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (8*b1*b3*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (8*b2*b3*f1*Intdqq2P11P11pp*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (4*b1*b5*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (4*b2*b5*f1*Intdqq2P11P11pp*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (8*b3*b5*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (8*b1*b6*f1*Intdqq2P11P11pp*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (8*b2*b6*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (8*b5*b6*f1*Intdqq2P11P11pp*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (22*b1*b8*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (22*b2*b8*f1*Intdqq2P11P11pp*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (22*b5*b8*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (8*b1^2*f1*IntdqqP11P11p*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (8*b2^2*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (16*b1*b3*f1*IntdqqP11P11p*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (16*b2*b3*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (8*b1*b5*f1*IntdqqP11P11p*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (8*b2*b5*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (16*b3*b5*f1*IntdqqP11P11p*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (16*b1*b6*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (16*b2*b6*f1*IntdqqP11P11p*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (16*b5*b6*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (44*b1*b8*f1*IntdqqP11P11p*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (44*b2*b8*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) + (44*b5*b8*f1*IntdqqP11P11p*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (2*b1^2*f1^2*Intdqq2P112*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) - (4*b1*b2*f1^2*Intdqq2P112*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (2*b2^2*f1^2*Intdqq2P112*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) - (4*b1*b5*f1^2*Intdqq2P112*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (4*b2*b5*f1^2*Intdqq2P112*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) + (2*b5^2*f1^2*Intdqq2P112*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(Pi^2*magM[k1]^4) - 
 (23*b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^4) + (3*b1*b2*f1^2*IntdqP112*dot[k1, k3]*
   dot[k1, hat[z]]^4*P11[magM[k1]])/(10*Pi^2*magM[k1]^4) - 
 (4*b2^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^4) + (23*b1*b5*f1^2*IntdqP112*dot[k1, k3]*
   dot[k1, hat[z]]^4*P11[magM[k1]])/(210*Pi^2*magM[k1]^4) - 
 (4*b2*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^4) + (b1*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^4) - (b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^4) + 
 (b1^2*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) - (2*b1*b2*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (b2^2*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) - (2*b1*b5*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (2*b2*b5*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) + (b5^2*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(Pi^2*magM[k1]^4) - 
 (b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(5*Pi^2*magM[k1]^4) + 
 (19*b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^4) - 
 (4*b2^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^4) - 
 (16*b1*b3*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (29*b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (4*b2*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^4) - 
 (16*b1*b6*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (44*b1*b8*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (137*b1*f1^3*IntdqP112*dot[k1, hat[z]]^5*dot[k2, hat[z]]*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^4) - (b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^5*
   dot[k2, hat[z]]*P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (137*b2*f1^3*IntdqP112*dot[k1, hat[z]]^5*dot[k2, hat[z]]*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^4) + (b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^5*
   dot[k2, hat[z]]*P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (137*b5*f1^3*IntdqP112*dot[k1, hat[z]]^5*dot[k2, hat[z]]*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^4) + (b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^5*
   dot[k2, hat[z]]*P11[magM[k1]])/(6*Pi^2*magM[k1]^4) + 
 (b1*f1^4*IntdqP112*dot[k1, hat[z]]^5*dot[k2, hat[z]]*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^4) - (b2*f1^4*IntdqP112*dot[k1, hat[z]]^5*dot[k2, hat[z]]*
   P11[magM[k1]])/(2*Pi^2*magM[k1]^4) - 
 (b5*f1^4*IntdqP112*dot[k1, hat[z]]^5*dot[k2, hat[z]]*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^4) + (9*b1*f1^3*IntdqP112*dot[k1, hat[z]]^4*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(10*Pi^2*magM[k1]^4) - 
 (b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^4) - (173*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^4) + 
 (b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^4) - (8*b3*f1^3*IntdqP112*dot[k1, hat[z]]^4*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (181*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^4) + (b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(2*Pi^2*magM[k1]^4) - 
 (8*b6*f1^3*IntdqP112*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (22*b8*f1^3*IntdqP112*dot[k1, hat[z]]^4*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (2*b1*f1^4*IntdqP112*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) - (2*b2*f1^4*IntdqP112*dot[k1, hat[z]]^4*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (2*b5*f1^4*IntdqP112*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (3*b1*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^4) - 
 (b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) - (3*b2*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^4) + 
 (b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) - (3*b5*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^4) + 
 (b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (b1*f1^4*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]^3*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (b2*f1^4*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) - (b5*f1^4*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]^3*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b1^2*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) - (2*b1*b2*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (b2^2*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) - (2*b1*b5*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (2*b2*b5*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^4) + (b5^2*f1^2*Intdqq2P112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(Pi^2*magM[k1]^4) + 
 (137*b1*f1^3*IntdqP112*dot[k1, hat[z]]^5*dot[k3, hat[z]]*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^4) - (b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^5*
   dot[k3, hat[z]]*P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (137*b2*f1^3*IntdqP112*dot[k1, hat[z]]^5*dot[k3, hat[z]]*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^4) + (b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^5*
   dot[k3, hat[z]]*P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (137*b5*f1^3*IntdqP112*dot[k1, hat[z]]^5*dot[k3, hat[z]]*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^4) + (b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^5*
   dot[k3, hat[z]]*P11[magM[k1]])/(6*Pi^2*magM[k1]^4) + 
 (b1*f1^4*IntdqP112*dot[k1, hat[z]]^5*dot[k3, hat[z]]*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^4) - (b2*f1^4*IntdqP112*dot[k1, hat[z]]^5*dot[k3, hat[z]]*
   P11[magM[k1]])/(2*Pi^2*magM[k1]^4) - 
 (b5*f1^4*IntdqP112*dot[k1, hat[z]]^5*dot[k3, hat[z]]*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^4) + (9*b1*f1^3*IntdqP112*dot[k1, hat[z]]^4*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(10*Pi^2*magM[k1]^4) - 
 (b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^4*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^4) - (173*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^4) + 
 (b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^4) - (8*b3*f1^3*IntdqP112*dot[k1, hat[z]]^4*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) - 
 (181*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^4) + (b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(2*Pi^2*magM[k1]^4) - 
 (8*b6*f1^3*IntdqP112*dot[k1, hat[z]]^4*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4) - (22*b8*f1^3*IntdqP112*dot[k1, hat[z]]^4*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4) + 
 (2*b1*f1^4*IntdqP112*dot[k1, hat[z]]^4*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) - (2*b2*f1^4*IntdqP112*dot[k1, hat[z]]^4*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (2*b5*f1^4*IntdqP112*dot[k1, hat[z]]^4*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (3*b1*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^4) - 
 (b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) - (3*b2*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^4) + 
 (b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) - (3*b5*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^4) + 
 (b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (b1*f1^4*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]^3*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (b2*f1^4*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) - (b5*f1^4*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]^3*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b1^3*Intdqq2P112*dot[k1, k2]*P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (2*b1^2*b2*Intdqq2P112*dot[k1, k2]*P11[magM[k1]])/(Pi^2*magM[k1]^2) + 
 (b1*b2^2*Intdqq2P112*dot[k1, k2]*P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (2*b1^2*b5*Intdqq2P112*dot[k1, k2]*P11[magM[k1]])/(Pi^2*magM[k1]^2) + 
 (2*b1*b2*b5*Intdqq2P112*dot[k1, k2]*P11[magM[k1]])/(Pi^2*magM[k1]^2) + 
 (b1*b5^2*Intdqq2P112*dot[k1, k2]*P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (b1^3*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^2) + 
 (563*b1^2*b2*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/(1470*Pi^2*magM[k1]^2) - 
 (66*b1*b2^2*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/(245*Pi^2*magM[k1]^2) - 
 (61*b1^2*b3*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/(315*Pi^2*magM[k1]^2) + 
 (187*b1*b2*b3*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (2205*Pi^2*magM[k1]^2) + (17*b1^2*b5*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) - (26*b1*b2*b5*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (13*b1*b3*b5*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2) - (4*b1^2*b6*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^2) + (116*b1*b2*b6*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2) + (4*b1*b5*b6*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) - (32*b1^2*b8*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (4*b1*b2*b8*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2) - (4*b1*b5*b8*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) + (4*b1^3*Intdqq2P11P11pp*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (4*b1*b2^2*Intdqq2P11P11pp*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (8*b1^2*b3*Intdqq2P11P11pp*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (8*b1*b2*b3*Intdqq2P11P11pp*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (4*b1^2*b5*Intdqq2P11P11pp*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (4*b1*b2*b5*Intdqq2P11P11pp*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (8*b1*b3*b5*Intdqq2P11P11pp*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (8*b1^2*b6*Intdqq2P11P11pp*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (8*b1*b2*b6*Intdqq2P11P11pp*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (8*b1*b5*b6*Intdqq2P11P11pp*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (22*b1^2*b8*Intdqq2P11P11pp*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (22*b1*b2*b8*Intdqq2P11P11pp*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (22*b1*b5*b8*Intdqq2P11P11pp*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (8*b1^3*IntdqqP11P11p*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (8*b1*b2^2*IntdqqP11P11p*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (16*b1^2*b3*IntdqqP11P11p*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (16*b1*b2*b3*IntdqqP11P11p*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (8*b1^2*b5*IntdqqP11P11p*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (8*b1*b2*b5*IntdqqP11P11p*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (16*b1*b3*b5*IntdqqP11P11p*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (16*b1^2*b6*IntdqqP11P11p*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (16*b1*b2*b6*IntdqqP11P11p*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (16*b1*b5*b6*IntdqqP11P11p*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (44*b1^2*b8*IntdqqP11P11p*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (44*b1*b2*b8*IntdqqP11P11p*dot[k1, k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (44*b1*b5*b8*IntdqqP11P11p*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (b1^3*Intdqq2P112*dot[k1, k3]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) - (2*b1^2*b2*Intdqq2P112*dot[k1, k3]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (b1*b2^2*Intdqq2P112*dot[k1, k3]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) - (2*b1^2*b5*Intdqq2P112*dot[k1, k3]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (2*b1*b2*b5*Intdqq2P112*dot[k1, k3]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (b1*b5^2*Intdqq2P112*dot[k1, k3]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (4*b1^3*Intdqq2P11P11pp*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (4*b1*b2^2*Intdqq2P11P11pp*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (8*b1^2*b3*Intdqq2P11P11pp*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (8*b1*b2*b3*Intdqq2P11P11pp*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (4*b1^2*b5*Intdqq2P11P11pp*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (4*b1*b2*b5*Intdqq2P11P11pp*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (8*b1*b3*b5*Intdqq2P11P11pp*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (8*b1^2*b6*Intdqq2P11P11pp*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (8*b1*b2*b6*Intdqq2P11P11pp*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (8*b1*b5*b6*Intdqq2P11P11pp*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (22*b1^2*b8*Intdqq2P11P11pp*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (22*b1*b2*b8*Intdqq2P11P11pp*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (22*b1*b5*b8*Intdqq2P11P11pp*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (8*b1^3*IntdqqP11P11p*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (8*b1*b2^2*IntdqqP11P11p*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (16*b1^2*b3*IntdqqP11P11p*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (16*b1*b2*b3*IntdqqP11P11p*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (8*b1^2*b5*IntdqqP11P11p*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (8*b1*b2*b5*IntdqqP11P11p*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (16*b1*b3*b5*IntdqqP11P11p*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (16*b1^2*b6*IntdqqP11P11p*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (16*b1*b2*b6*IntdqqP11P11p*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (16*b1*b5*b6*IntdqqP11P11p*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (44*b1^2*b8*IntdqqP11P11p*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (44*b1*b2*b8*IntdqqP11P11p*dot[k1, k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (44*b1*b5*b8*IntdqqP11P11p*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (26*b1^2*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (2*b1^3*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (6*b1*b10*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (2*b1*b2*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (4*b1^2*b2*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (6*b10*b2*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (68*b2^2*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2) + (2*b1*b2^2*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (94*b1*b3*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2) + (94*b2*b3*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (58*b1*b5*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2) - (4*b1^2*b5*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^2) + 
 (6*b10*b5*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) - (152*b2*b5*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (4*b1*b2*b5*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (94*b3*b5*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) - 
 (4*b5^2*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/(Pi^2*magM[k1]^2) + 
 (2*b1*b5^2*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) - (220*b1*b6*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (220*b2*b6*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2) + (220*b5*b6*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) - 
 (164*b1*b8*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2) + (164*b2*b8*f1*Intdqq2P112*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (164*b5*b8*f1*Intdqq2P112*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2) + (11*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(70*Pi^2*magM[k1]^2) - 
 (23*b1^3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) - (3*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(10*Pi^2*magM[k1]^2) + 
 (3*b1^2*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (10*Pi^2*magM[k1]^2) + (b2^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^2) - 
 (4*b1*b2^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2) + (64*b1*b3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(315*Pi^2*magM[k1]^2) - 
 (64*b2*b3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2) - (103*b1*b5*f1*IntdqP112*dot[k1, k3]*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^2) + 
 (23*b1^2*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) + (10*b2*b5*f1*IntdqP112*dot[k1, k3]*
   dot[k1, hat[z]]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^2) - 
 (4*b1*b2*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2) - (64*b3*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(315*Pi^2*magM[k1]^2) + 
 (b5^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (64*b1*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) - 
 (64*b2*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2) - (64*b5*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) - (b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) + (b1^3*f1*Intdqq2P112*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (2*b1^2*b2*f1*Intdqq2P112*dot[k1, hat[z]]*dot[k2, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (b1*b2^2*f1*Intdqq2P112*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (2*b1^2*b5*f1*Intdqq2P112*dot[k1, hat[z]]*dot[k2, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (2*b1*b2*b5*f1*Intdqq2P112*dot[k1, hat[z]]*
   dot[k2, hat[z]]*P11[magM[k1]])/(Pi^2*magM[k1]^2) + 
 (b1*b5^2*f1*Intdqq2P112*dot[k1, hat[z]]*dot[k2, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) - (b1^3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*
   dot[k2, hat[z]]*P11[magM[k1]])/(5*Pi^2*magM[k1]^2) + 
 (19*b1^2*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2) - 
 (4*b1*b2^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) - 
 (16*b1^2*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (29*b1^2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (4*b1*b2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) - 
 (16*b1^2*b6*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (44*b1^2*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (26*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) - (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (113*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) + 
 (b2^2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) - (113*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) + (2*b2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b5^2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (16*b1*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2) + 
 (5*b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) - (16*b2*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2) - 
 (5*b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) - (16*b5*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2) - 
 (5*b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) + (179*b1*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(1470*Pi^2*magM[k1]^2) + 
 (61*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (70*Pi^2*magM[k1]^2) - (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(2*Pi^2*magM[k1]^2) - 
 (9*b10*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (14*Pi^2*magM[k1]^2) + (b1*b10*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(2*Pi^2*magM[k1]^2) + 
 (247*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2) - (163*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2) + (b2^2*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (673*b3*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (1470*Pi^2*magM[k1]^2) + (73*b1*b3*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^2) + 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2) - (57*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2) + 
 (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2) + (2*b2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b5^2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) - (809*b6*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(735*Pi^2*magM[k1]^2) + 
 (89*b1*b6*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (571*b8*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(735*Pi^2*magM[k1]^2) + 
 (61*b1*b8*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (67*b1*f1^3*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^2) + 
 (5*b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) - (b10*f1^3*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(2*Pi^2*magM[k1]^2) + 
 (b2*f1^3*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) - (5*b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (73*b3*f1^3*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) + (11*b5*f1^3*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (5*b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) - (89*b6*f1^3*IntdqP112*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (61*b8*f1^3*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (3*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]*
   dot[k2, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^2) - 
 (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) - (3*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]*
   dot[k2, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^2) + 
 (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) - (3*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]*
   dot[k2, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^2) + 
 (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (b1^2*f1^3*IntdqP112*dot[k1, hat[z]]*
   dot[k2, hat[z]]^3*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) - (b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]*
   dot[k2, hat[z]]^3*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1^3*f1*Intdqq2P112*dot[k1, hat[z]]*dot[k3, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) - (2*b1^2*b2*f1*Intdqq2P112*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(Pi^2*magM[k1]^2) + 
 (b1*b2^2*f1*Intdqq2P112*dot[k1, hat[z]]*dot[k3, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) - (2*b1^2*b5*f1*Intdqq2P112*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(Pi^2*magM[k1]^2) + 
 (2*b1*b2*b5*f1*Intdqq2P112*dot[k1, hat[z]]*dot[k3, hat[z]]*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (b1*b5^2*f1*Intdqq2P112*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(Pi^2*magM[k1]^2) + 
 (26*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) - (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (113*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) + 
 (b2^2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) - (113*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) + (2*b2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b5^2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (16*b1*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2) + 
 (5*b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) - (16*b2*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2) - 
 (5*b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) - (16*b5*f1^3*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2) - 
 (5*b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) + (179*b1*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(1470*Pi^2*magM[k1]^2) + 
 (61*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (70*Pi^2*magM[k1]^2) - (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(2*Pi^2*magM[k1]^2) - 
 (9*b10*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (14*Pi^2*magM[k1]^2) + (b1*b10*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(2*Pi^2*magM[k1]^2) + 
 (247*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2) - (163*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2) + (b2^2*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (673*b3*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (1470*Pi^2*magM[k1]^2) + (73*b1*b3*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^2) + 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2) - (57*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2) + 
 (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2) + (2*b2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b5^2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) - (809*b6*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(735*Pi^2*magM[k1]^2) + 
 (89*b1*b6*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (571*b8*f1^2*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(735*Pi^2*magM[k1]^2) + 
 (61*b1*b8*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (67*b1*f1^3*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^2) + 
 (5*b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) - (b10*f1^3*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(2*Pi^2*magM[k1]^2) + 
 (b2*f1^3*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) - (5*b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (73*b3*f1^3*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) + (11*b5*f1^3*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (5*b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2) - (89*b6*f1^3*IntdqP112*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (61*b8*f1^3*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (3*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]*
   dot[k3, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^2) - 
 (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) - (3*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]*
   dot[k3, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^2) + 
 (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) - (3*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]*
   dot[k3, hat[z]]^3*P11[magM[k1]])/(7*Pi^2*magM[k1]^2) + 
 (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (b1^2*f1^3*IntdqP112*dot[k1, hat[z]]*
   dot[k3, hat[z]]^3*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]^3*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) - (b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]*
   dot[k3, hat[z]]^3*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (8*b1*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*magM[k2]^2) + 
 (8*b2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*magM[k2]^2) - 
 (16*b3*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*magM[k2]^2) - 
 (16*b6*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*magM[k2]^2) - 
 (44*b8*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*magM[k2]^2) + 
 (8*b1^2*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^2*magM[k2]^2) + 
 (8*b1*b2*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^2*magM[k2]^2) - 
 (16*b1*b3*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^2*magM[k2]^2) - 
 (16*b1*b6*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^2*magM[k2]^2) - 
 (44*b1*b8*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^2*magM[k2]^2) - 
 (43*b1^3*IntdqP112*magM[k2]^2*P11[magM[k1]])/(210*Pi^2) + 
 (b1^2*b10*IntdqP112*magM[k2]^2*P11[magM[k1]])/(2*Pi^2) - 
 (328*b1^2*b2*IntdqP112*magM[k2]^2*P11[magM[k1]])/(735*Pi^2) - 
 (4*b1*b10*b2*IntdqP112*magM[k2]^2*P11[magM[k1]])/(7*Pi^2) + 
 (491*b1*b2^2*IntdqP112*magM[k2]^2*P11[magM[k1]])/(735*Pi^2) + 
 (61*b1^2*b3*IntdqP112*magM[k2]^2*P11[magM[k1]])/(70*Pi^2) - 
 (653*b1*b2*b3*IntdqP112*magM[k2]^2*P11[magM[k1]])/(735*Pi^2) - 
 (62*b1^2*b5*IntdqP112*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (16*b1*b2*b5*IntdqP112*magM[k2]^2*P11[magM[k1]])/(15*Pi^2) - 
 (47*b1*b3*b5*IntdqP112*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (b1*b5^2*IntdqP112*magM[k2]^2*P11[magM[k1]])/(3*Pi^2) + 
 (47*b1^2*b6*IntdqP112*magM[k2]^2*P11[magM[k1]])/(35*Pi^2) - 
 (1052*b1*b2*b6*IntdqP112*magM[k2]^2*P11[magM[k1]])/(735*Pi^2) - 
 (44*b1*b5*b6*IntdqP112*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (319*b1^2*b8*IntdqP112*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) - 
 (2228*b1*b2*b8*IntdqP112*magM[k2]^2*P11[magM[k1]])/(735*Pi^2) - 
 (236*b1*b5*b8*IntdqP112*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (19*b1^3*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(210*Pi^2) - 
 (b1^2*b10*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(2*Pi^2) + 
 (b1^2*b2*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(6*Pi^2) + 
 (b1*b10*b2*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(2*Pi^2) - 
 (9*b1*b2^2*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(35*Pi^2) - 
 (73*b1^2*b3*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(210*Pi^2) + 
 (73*b1*b2*b3*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(210*Pi^2) + 
 (17*b1^2*b5*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(70*Pi^2) + 
 (b1*b10*b5*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(2*Pi^2) - 
 (62*b1*b2*b5*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (73*b1*b3*b5*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(210*Pi^2) - 
 (b1*b5^2*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(3*Pi^2) - 
 (89*b1^2*b6*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (89*b1*b2*b6*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (89*b1*b5*b6*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) - 
 (61*b1^2*b8*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (61*b1*b2*b8*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (61*b1*b5*b8*Intdqq2P11P11pp*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (19*b1^3*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) - 
 (b1^2*b10*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/Pi^2 + 
 (b1^2*b2*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(3*Pi^2) + 
 (b1*b10*b2*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/Pi^2 - 
 (18*b1*b2^2*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(35*Pi^2) - 
 (73*b1^2*b3*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (73*b1*b2*b3*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (17*b1^2*b5*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(35*Pi^2) + 
 (b1*b10*b5*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/Pi^2 - 
 (124*b1*b2*b5*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (73*b1*b3*b5*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) - 
 (2*b1*b5^2*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(3*Pi^2) - 
 (178*b1^2*b6*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (178*b1*b2*b6*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (178*b1*b5*b6*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) - 
 (122*b1^2*b8*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (122*b1*b2*b8*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) + 
 (122*b1*b5*b8*IntdqqP11P11p*magM[k2]^2*P11[magM[k1]])/(105*Pi^2) - 
 (b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (5*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^4) - 
 (8*b2^2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^4) + (b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (8*b2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^4) + (b1^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (b1*b2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (b2^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (b1*b5*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (b2*b5*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b5^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^4) + (b1^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (2*b1*b2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (b2^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (2*b1*b5*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (2*b2*b5*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b5^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) - (b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (5*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^4) - 
 (8*b2^2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^4) + 
 (b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (8*b2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^4) + 
 (b1^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (b1*b2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b2^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (b1*b5*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b2*b5*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b5^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^4) + 
 (b1^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (2*b1*b2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b2^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (2*b1*b5*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (2*b2*b5*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b5^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (43*b1^2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) - (b1^3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b10*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2) - (328*b1*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(735*Pi^2*magM[k1]^2) + 
 (5*b1^2*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2) - (4*b10*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^2) + 
 (491*b2^2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2) - (8*b1*b2^2*f1*IntdqP112*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (61*b1*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (70*Pi^2*magM[k1]^2) - (653*b2*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(735*Pi^2*magM[k1]^2) - 
 (62*b1*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (b1^2*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (16*b2*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^2) - (8*b1*b2*b5*f1*IntdqP112*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^2) - 
 (47*b3*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (b5^2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (47*b1*b6*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) - (1052*b2*b6*f1*IntdqP112*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(735*Pi^2*magM[k1]^2) - 
 (44*b5*b6*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (319*b1*b8*f1*IntdqP112*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (2228*b2*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2) - (236*b5*b8*f1*IntdqP112*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (19*b1^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) + (b1^3*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (b1*b10*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2) + (b1*b2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (b1^2*b2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (b10*b2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(2*Pi^2*magM[k1]^2) - 
 (9*b2^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) + (b1*b2^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (73*b1*b3*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) + (73*b2*b3*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^2) + 
 (17*b1*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (70*Pi^2*magM[k1]^2) - (b1^2*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b10*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2) - (62*b2*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (b1*b2*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (73*b3*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^2) - 
 (b5^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (b1*b5^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (89*b1*b6*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (89*b2*b6*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (89*b5*b6*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (61*b1*b8*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (61*b2*b8*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (61*b5*b8*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (19*b1^2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (b1^3*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (b1*b10*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (b1*b2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (2*b1^2*b2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (b10*b2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (18*b2^2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) + (b1*b2^2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (73*b1*b3*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (73*b2*b3*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (17*b1*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) - (2*b1^2*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b10*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) - (124*b2*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (2*b1*b2*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (73*b3*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (2*b5^2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (b1*b5^2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (178*b1*b6*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (178*b2*b6*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (178*b5*b6*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (122*b1*b8*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (122*b2*b8*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (122*b5*b8*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (b1^3*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (5*b1^2*b2*f1*IntdqP112*dot[k1, hat[z]]*
   dot[k2, hat[z]]*magM[k2]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^2) - 
 (8*b1*b2^2*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (b1^2*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (8*b1*b2*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (b1^3*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (b1^2*b2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b2^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (b1^2*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b2*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b5^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^2) + 
 (b1^3*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (2*b1^2*b2*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b2^2*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (2*b1^2*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (2*b1*b2*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b5^2*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (11*b1^3*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (3*b1^2*b2*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b2^2*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (7*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (128*b1^2*b3*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (128*b1*b2*b3*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (103*b1^2*b5*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (20*b1*b2*b5*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (128*b1*b3*b5*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b5^2*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (128*b1^2*b8*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (128*b1*b2*b8*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (128*b1*b5*b8*IntdqP112*dot[k1, k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (11*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (23*b1^3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (3*b1^2*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b2^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (7*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b1*b2^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (64*b1*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b2*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (103*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (23*b1^2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (10*b2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b1*b2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b3*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b5^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (64*b1*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b2*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b5*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (6*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (6*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (6*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (36*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1^3*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (36*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^2*b2*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (36*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^2*b5*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (23*b1^2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (3*b1*b2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (5*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (8*b2^2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (23*b1*b5*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (8*b2*b5*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*f1^3*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b2*f1^3*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b5*f1^3*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (97*b1*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (97*b2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (97*b5*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (187*b1*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (2*b1^2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (187*b2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (187*b5*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b5*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (2*b1*f1^3*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (2*b2*f1^3*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (2*b5*f1^3*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (11*b1^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (23*b1^3*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (5*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (3*b1^2*b2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (5*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b2^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (8*b1*b2^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (128*b1*b3*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (128*b2*b3*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (103*b1*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (23*b1^2*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (20*b2*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (8*b1*b2*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (128*b3*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b5^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (128*b1*b8*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (128*b2*b8*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (128*b5*b8*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1*b2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1*b5*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (23*b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (3*b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (10*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b2^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (23*b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b2*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (97*b1^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (97*b1*b2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]*
   dot[k2, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (97*b1*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (187*b1^2*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (2*b1^3*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (187*b1*b2*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (2*b1^2*b2*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (187*b1*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (2*b1^2*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (2*b1^2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (2*b1*b2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (2*b1*b5*f1^2*IntdqP112*dot[k1, k2]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (36*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (36*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (36*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (11*b1^3*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (3*b1^2*b2*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b2^2*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (7*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (64*b1^2*b3*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b1*b2*b3*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (103*b1^2*b5*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (10*b1*b2*b5*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b1*b3*b5*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b5^2*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (64*b1^2*b8*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b1*b2*b8*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b1*b5*b8*IntdqP112*dot[k1, k2]*magM[k1]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (37*b1^3*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (29*b1^2*b2*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (5*b1*b2^2*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (64*b1^2*b3*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b1*b2*b3*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (11*b1^2*b5*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b2*b5*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b1*b3*b5*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b5^2*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (64*b1^2*b8*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b1*b2*b8*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b1*b5*b8*IntdqP112*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^3*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (6*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1^2*b2*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b2^2*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (6*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1^2*b5*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b2*b5*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b5^2*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (6*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^3*IntdqqP11P11p*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (2*b1^2*b2*IntdqqP11P11p*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b2^2*IntdqqP11P11p*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (2*b1^2*b5*IntdqqP11P11p*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b2*b5*IntdqqP11P11p*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b5^2*IntdqqP11P11p*dot[k1, k2]*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (8*b1^2*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(15*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (8*b1*b2*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(15*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (8*b1*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(15*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (4*b1^2*f1*IntdqP112*dot[k2, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (15*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b1*b2*f1*IntdqP112*dot[k2, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (15*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b1*b5*f1*IntdqP112*dot[k2, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (15*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (2*b1^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (10*b1*b2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (16*b2^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (16*b2*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^2*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (2*b1*b2*f1*Intdqq2P11P11pp*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b2^2*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (2*b1*b5*f1*Intdqq2P11P11pp*dot[k1, k2]^2*
   dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b2*b5*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b5^2*f1*Intdqq2P11P11pp*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (2*b1^2*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (4*b1*b2*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (2*b2^2*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (4*b1*b5*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (4*b2*b5*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (2*b5^2*f1*IntdqqP11P11p*dot[k1, k2]^2*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (3*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*
   magM[k2]^2*P11[magM[k1]])/(14*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (23*b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (3*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*
   magM[k2]^2*P11[magM[k1]])/(14*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (3*b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(10*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (4*b2^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*
   magM[k2]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (14*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (23*b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (4*b2*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*
   magM[k2]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   magM[k2]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (3*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*magM[k2]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   magM[k2]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (3*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (3*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (3*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   dot[k2, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (2*b1^3*IntdqP112*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (10*b1^2*b2*IntdqP112*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (16*b1*b2^2*IntdqP112*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1^2*b5*IntdqP112*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (16*b1*b2*b5*IntdqP112*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^3*Intdqq2P11P11pp*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (2*b1^2*b2*Intdqq2P11P11pp*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b2^2*Intdqq2P11P11pp*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (2*b1^2*b5*Intdqq2P11P11pp*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b2*b5*Intdqq2P11P11pp*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b5^2*Intdqq2P11P11pp*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1^3*IntdqqP11P11p*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b1^2*b2*IntdqqP11P11p*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b2^2*IntdqqP11P11p*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b1^2*b5*IntdqqP11P11p*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (4*b1*b2*b5*IntdqqP11P11p*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b5^2*IntdqqP11P11p*dot[k1, k2]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (4*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (23*b1^3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(5*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (3*b1^2*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(10*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (5*b2^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b1*b2^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (64*b1*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(315*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b2*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(315*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (13*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (23*b1^2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (2*b2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b1*b2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (64*b3*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(315*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b5^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (64*b1*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (64*b2*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (64*b5*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1^2*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b1*b2*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b2^2*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b1*b5*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b2*b5*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b5^2*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1^2*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (2*b1*b2*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b2^2*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (2*b1*b5*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (2*b2*b5*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b5^2*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (3*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*
   dot[k2, hat[z]]*magM[k2]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (3*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*
   dot[k2, hat[z]]*magM[k2]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (8*b1*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(15*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (8*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   magM[k2]^2*P11[magM[k1]])/(15*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (8*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(15*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (3*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b1^3*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (3*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1^2*b2*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (3*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1^2*b5*f1*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (4*b1*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(15*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (4*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(15*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (4*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   magM[k2]^2*P11[magM[k1]])/(15*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (5*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^4*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (8*b2^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(21*Pi^2*magM[k1]^4*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (8*b2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^4*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1^2*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(6*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b1*b2*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b2^2*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(6*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b1*b5*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b2*b5*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b5^2*f1*Intdqq2P11P11pp*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(6*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b1^2*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (2*b1*b2*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b2^2*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (2*b1*b5*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (2*b2*b5*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) + (b5^2*f1*IntdqqP11P11p*dot[k1, k2]*dot[k1, hat[z]]^2*
   magM[k2]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)) - (b1^3*IntdqP112*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (5*b1^2*b2*IntdqP112*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (8*b1*b2^2*IntdqP112*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^2*b5*IntdqP112*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (8*b1*b2*b5*IntdqP112*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^3*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1^2*b2*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b2^2*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (b1^2*b5*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b2*b5*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b5^2*Intdqq2P11P11pp*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1^3*IntdqqP11P11p*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (2*b1^2*b2*IntdqqP11P11p*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b2^2*IntdqqP11P11p*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (2*b1^2*b5*IntdqqP11P11p*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (2*b1*b2*b5*IntdqqP11P11p*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
 (b1*b5^2*IntdqqP11P11p*dot[k1, k2]*magM[k2]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) - 
 (43*b1^3*IntdqP112*magM[k3]^2*P11[magM[k1]])/(210*Pi^2) + 
 (b1^2*b10*IntdqP112*magM[k3]^2*P11[magM[k1]])/(2*Pi^2) - 
 (328*b1^2*b2*IntdqP112*magM[k3]^2*P11[magM[k1]])/(735*Pi^2) - 
 (4*b1*b10*b2*IntdqP112*magM[k3]^2*P11[magM[k1]])/(7*Pi^2) + 
 (491*b1*b2^2*IntdqP112*magM[k3]^2*P11[magM[k1]])/(735*Pi^2) + 
 (61*b1^2*b3*IntdqP112*magM[k3]^2*P11[magM[k1]])/(70*Pi^2) - 
 (653*b1*b2*b3*IntdqP112*magM[k3]^2*P11[magM[k1]])/(735*Pi^2) - 
 (62*b1^2*b5*IntdqP112*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (16*b1*b2*b5*IntdqP112*magM[k3]^2*P11[magM[k1]])/(15*Pi^2) - 
 (47*b1*b3*b5*IntdqP112*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (b1*b5^2*IntdqP112*magM[k3]^2*P11[magM[k1]])/(3*Pi^2) + 
 (47*b1^2*b6*IntdqP112*magM[k3]^2*P11[magM[k1]])/(35*Pi^2) - 
 (1052*b1*b2*b6*IntdqP112*magM[k3]^2*P11[magM[k1]])/(735*Pi^2) - 
 (44*b1*b5*b6*IntdqP112*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (319*b1^2*b8*IntdqP112*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) - 
 (2228*b1*b2*b8*IntdqP112*magM[k3]^2*P11[magM[k1]])/(735*Pi^2) - 
 (236*b1*b5*b8*IntdqP112*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (19*b1^3*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(210*Pi^2) - 
 (b1^2*b10*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(2*Pi^2) + 
 (b1^2*b2*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(6*Pi^2) + 
 (b1*b10*b2*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(2*Pi^2) - 
 (9*b1*b2^2*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(35*Pi^2) - 
 (73*b1^2*b3*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(210*Pi^2) + 
 (73*b1*b2*b3*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(210*Pi^2) + 
 (17*b1^2*b5*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(70*Pi^2) + 
 (b1*b10*b5*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(2*Pi^2) - 
 (62*b1*b2*b5*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (73*b1*b3*b5*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(210*Pi^2) - 
 (b1*b5^2*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(3*Pi^2) - 
 (89*b1^2*b6*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (89*b1*b2*b6*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (89*b1*b5*b6*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) - 
 (61*b1^2*b8*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (61*b1*b2*b8*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (61*b1*b5*b8*Intdqq2P11P11pp*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (19*b1^3*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) - 
 (b1^2*b10*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/Pi^2 + 
 (b1^2*b2*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(3*Pi^2) + 
 (b1*b10*b2*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/Pi^2 - 
 (18*b1*b2^2*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(35*Pi^2) - 
 (73*b1^2*b3*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (73*b1*b2*b3*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (17*b1^2*b5*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(35*Pi^2) + 
 (b1*b10*b5*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/Pi^2 - 
 (124*b1*b2*b5*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (73*b1*b3*b5*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) - 
 (2*b1*b5^2*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(3*Pi^2) - 
 (178*b1^2*b6*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (178*b1*b2*b6*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (178*b1*b5*b6*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) - 
 (122*b1^2*b8*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (122*b1*b2*b8*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) + 
 (122*b1*b5*b8*IntdqqP11P11p*magM[k3]^2*P11[magM[k1]])/(105*Pi^2) - 
 (b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (5*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^4) - 
 (8*b2^2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^4) + (b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (8*b2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^4) + (b1^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*
   magM[k3]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (b1*b2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (b2^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*
   magM[k3]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (b1*b5*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (b2*b5*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b5^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^4) + (b1^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (2*b1*b2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (b2^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (2*b1*b5*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) + (2*b2*b5*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b5^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4) - (b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (5*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^4) - 
 (8*b2^2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^4) + 
 (b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (8*b2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^4) + 
 (b1^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (b1*b2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b2^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^4) - 
 (b1*b5*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b2*b5*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b5^2*f1^2*Intdqq2P11P11pp*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^4) + 
 (b1^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (2*b1*b2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b2^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (2*b1*b5*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (2*b2*b5*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) + 
 (b5^2*f1^2*IntdqqP11P11p*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4) - 
 (43*b1^2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) - (b1^3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b10*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2) - (328*b1*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(735*Pi^2*magM[k1]^2) + 
 (5*b1^2*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2) - (4*b10*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^2) + 
 (491*b2^2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2) - (8*b1*b2^2*f1*IntdqP112*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (61*b1*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (70*Pi^2*magM[k1]^2) - (653*b2*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(735*Pi^2*magM[k1]^2) - 
 (62*b1*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (b1^2*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (16*b2*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^2) - (8*b1*b2*b5*f1*IntdqP112*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^2) - 
 (47*b3*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (b5^2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (47*b1*b6*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) - (1052*b2*b6*f1*IntdqP112*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(735*Pi^2*magM[k1]^2) - 
 (44*b5*b6*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (319*b1*b8*f1*IntdqP112*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (2228*b2*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2) - (236*b5*b8*f1*IntdqP112*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (19*b1^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) + (b1^3*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (b1*b10*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2) + (b1*b2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (b1^2*b2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (b10*b2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(2*Pi^2*magM[k1]^2) - 
 (9*b2^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) + (b1*b2^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (73*b1*b3*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2) + (73*b2*b3*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^2) + 
 (17*b1*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (70*Pi^2*magM[k1]^2) - (b1^2*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b10*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2) - (62*b2*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (b1*b2*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (73*b3*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^2) - 
 (b5^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (b1*b5^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (89*b1*b6*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (89*b2*b6*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (89*b5*b6*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (61*b1*b8*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (61*b2*b8*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (61*b5*b8*f1*Intdqq2P11P11pp*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (19*b1^2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (b1^3*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (b1*b10*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) + (b1*b2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (2*b1^2*b2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (b10*b2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(Pi^2*magM[k1]^2) - 
 (18*b2^2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) + (b1*b2^2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (73*b1*b3*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (73*b2*b3*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (17*b1*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2) - (2*b1^2*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b10*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (Pi^2*magM[k1]^2) - (124*b2*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (2*b1*b2*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (73*b3*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (2*b5^2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (b1*b5^2*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (178*b1*b6*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (178*b2*b6*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (178*b5*b6*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) - (122*b1*b8*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) + 
 (122*b2*b8*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2) + (122*b5*b8*f1*IntdqqP11P11p*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2) - 
 (b1^3*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2) + (5*b1^2*b2*f1*IntdqP112*dot[k1, hat[z]]*
   dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^2) - 
 (8*b1*b2^2*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (b1^2*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (8*b1*b2*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2) + 
 (b1^3*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (b1^2*b2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b2^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^2) - 
 (b1^2*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b2*b5*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b5^2*f1*Intdqq2P11P11pp*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^2) + 
 (b1^3*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (2*b1^2*b2*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b2^2*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (2*b1^2*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (2*b1*b2*b5*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) + 
 (b1*b5^2*f1*IntdqqP11P11p*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2) - 
 (b1^3*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (563*b1^2*b2*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (1470*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (66*b1*b2^2*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (245*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (61*b1^2*b3*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (187*b1*b2*b3*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (2205*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (17*b1^2*b5*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (26*b1*b2*b5*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (13*b1*b3*b5*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^2*b6*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (15*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (116*b1*b2*b6*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (735*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1*b5*b6*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1^2*b8*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1*b2*b8*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (735*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b5*b8*IntdqP112*dot[k1, k3]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (19*b1^2*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b2^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1^2*b3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (29*b1^2*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b2*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1^2*b6*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1^2*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (36*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^3*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (36*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b2*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (36*b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b5*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (563*b1*b2*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (132*b2^2*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (122*b1*b3*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (374*b2*b3*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (2205*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (17*b1*b5*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (52*b2*b5*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (26*b3*b5*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b6*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (232*b2*b6*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b5*b6*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b8*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b2*b8*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b5*b8*f1*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1^2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(5*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (38*b1*b2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b2^2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (32*b1*b3*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b5*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (58*b1*b5*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b2*b5*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (32*b1*b6*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1*b8*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b1*f1^3*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b2*f1^3*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b5*f1^3*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (1357*b1*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(1470*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1^2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (1261*b2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(1470*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b1*b2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b3*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (187*b5*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1*b5*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (16*b6*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(245*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b8*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b1*f1^3*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b2*f1^3*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b5*f1^3*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^3*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (563*b1^2*b2*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (132*b1*b2^2*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (122*b1^2*b3*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (374*b1*b2*b3*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (2205*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (17*b1^2*b5*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (52*b1*b2*b5*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (26*b1*b3*b5*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1^2*b6*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (232*b1*b2*b6*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b1*b5*b6*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1^2*b8*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b1*b2*b8*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b5*b8*IntdqP112*dot[k1, k3]^3*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (563*b1*b2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (1470*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (66*b2^2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (61*b1*b3*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (187*b2*b3*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (2205*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (17*b1*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (26*b2*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (13*b3*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b6*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (116*b2*b6*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b5*b6*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1*b8*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b2*b8*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b5*b8*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1^2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1^3*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(5*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (38*b1^2*b2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b2^2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (32*b1^2*b3*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (58*b1^2*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b2*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (32*b1^2*b6*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1^2*b8*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b1^2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1*b2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*dot[k3, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1*b5*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(5*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (19*b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b2^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (16*b1*b3*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (29*b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (4*b2*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(21*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b6*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (44*b1*b8*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(105*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (1357*b1^2*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(1470*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1^3*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (1261*b1*b2*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(1470*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b1^2*b2*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (16*b1*b3*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (187*b1*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b1^2*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (16*b1*b6*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (44*b1*b8*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b1^2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1*b2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1*b5*f1^2*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (36*b1*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (36*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (36*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b1*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (338*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1^3*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (338*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b1^2*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (256*b1*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (256*b2*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (338*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b1^2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (256*b3*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (256*b1*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (256*b2*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (256*b5*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^3*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^2*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^2*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1^2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*P11[magM[k1]])/
  (210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (99*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (88*b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (99*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (99*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (32*b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (99*b1*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (88*b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (99*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (99*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (32*b1*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (46*b1*f1^3*IntdqP112*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (46*b2*f1^3*IntdqP112*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (46*b5*f1^3*IntdqP112*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*f1^4*IntdqP112*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b2*f1^4*IntdqP112*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b5*f1^4*IntdqP112*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (114*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]*
   dot[k2, hat[z]]*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (114*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]*
   dot[k2, hat[z]]*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (114*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]*
   dot[k2, hat[z]]*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (57*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (6*b1*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (6*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (6*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (114*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (114*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (114*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (6*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (6*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (6*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (57*b1*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b5*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]^2*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]^2*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]^2*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (184*b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^6*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (184*b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^6*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (184*b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^6*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1*f1^4*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^6*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b2*f1^4*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^6*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b5*f1^4*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^6*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, k3]*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b5*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (114*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (176*b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (114*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (176*b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (114*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (176*b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b1^2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^4*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b5*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^4*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (92*b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (92*b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (92*b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1*f1^4*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b2*f1^4*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b5*f1^4*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (92*b1*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (92*b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (92*b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1*f1^4*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b2*f1^4*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b5*f1^4*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (114*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (114*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*
   dot[k1, hat[z]]^3*dot[k2, hat[z]]*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (114*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (114*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*
   dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (114*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (114*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, k3]*
   dot[k1, hat[z]]^3*dot[k3, hat[z]]*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^3*IntdqP112*dot[k1, k2]*dot[k1, k3]*magM[k1]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*b2*IntdqP112*dot[k1, k2]*dot[k1, k3]*magM[k1]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (256*b1^2*b3*IntdqP112*dot[k1, k2]*dot[k1, k3]*magM[k1]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (256*b1*b2*b3*IntdqP112*dot[k1, k2]*dot[k1, k3]*magM[k1]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*b5*IntdqP112*dot[k1, k2]*dot[k1, k3]*magM[k1]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (256*b1*b3*b5*IntdqP112*dot[k1, k2]*dot[k1, k3]*magM[k1]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (256*b1^2*b8*IntdqP112*dot[k1, k2]*dot[k1, k3]*magM[k1]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (256*b1*b2*b8*IntdqP112*dot[k1, k2]*dot[k1, k3]*magM[k1]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (256*b1*b5*b8*IntdqP112*dot[k1, k2]*dot[k1, k3]*magM[k1]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (293*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (293*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b2*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (293*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b3*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b2*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b5*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (32*b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^3*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (293*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (293*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1*b3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b2*b3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (293*b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(210*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b3*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b2*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b5*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (32*b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^3*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (44*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b1*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k1]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (57*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   magM[k1]^2*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   magM[k1]^2*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (6*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (6*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (6*b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k2, hat[z]]^2*magM[k1]^2*P11[magM[k1]])/
  (5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k2, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k2, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (6*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (6*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (6*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (57*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   magM[k1]^2*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   magM[k1]^2*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k3, hat[z]]^2*magM[k1]^2*P11[magM[k1]])/
  (5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k3, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k3, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*magM[k1]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^3*IntdqP112*dot[k1, k2]*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b2*IntdqP112*dot[k1, k2]*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1^2*b3*IntdqP112*dot[k1, k2]*magM[k1]^4*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b2*b3*IntdqP112*dot[k1, k2]*magM[k1]^4*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b5*IntdqP112*dot[k1, k2]*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b3*b5*IntdqP112*dot[k1, k2]*magM[k1]^4*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1^2*b8*IntdqP112*dot[k1, k2]*magM[k1]^4*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b2*b8*IntdqP112*dot[k1, k2]*magM[k1]^4*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b5*b8*IntdqP112*dot[k1, k2]*magM[k1]^4*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^3*IntdqP112*dot[k1, k3]*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b2*IntdqP112*dot[k1, k3]*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1^2*b3*IntdqP112*dot[k1, k3]*magM[k1]^4*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b2*b3*IntdqP112*dot[k1, k3]*magM[k1]^4*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b5*IntdqP112*dot[k1, k3]*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b3*b5*IntdqP112*dot[k1, k3]*magM[k1]^4*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1^2*b8*IntdqP112*dot[k1, k3]*magM[k1]^4*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b2*b8*IntdqP112*dot[k1, k3]*magM[k1]^4*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b5*b8*IntdqP112*dot[k1, k3]*magM[k1]^4*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (62*b1^2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (62*b1*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b2*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (62*b1*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b3*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b2*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b5*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k2, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k2, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k2, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k1]^4*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k1]^4*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k1]^4*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k3, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k3, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k3, hat[z]]^2*magM[k1]^4*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^3*IntdqP112*magM[k1]^6*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b2*IntdqP112*magM[k1]^6*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1^2*b3*IntdqP112*magM[k1]^6*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b2*b3*IntdqP112*magM[k1]^6*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b5*IntdqP112*magM[k1]^6*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b3*b5*IntdqP112*magM[k1]^6*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1^2*b8*IntdqP112*magM[k1]^6*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b2*b8*IntdqP112*magM[k1]^6*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b5*b8*IntdqP112*magM[k1]^6*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (93*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (93*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1*b3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b2*b3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (93*b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b3*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b2*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b5*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (32*b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^3*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (17*b1*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (30*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (44*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (17*b2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (30*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (17*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (30*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b1*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (57*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   magM[k2]^2*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   magM[k2]^2*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k2]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b5*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (92*b1*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (92*b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (92*b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1*f1^4*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b2*f1^4*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b5*f1^4*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^6*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1^2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (283*b1*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (88*b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (283*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (283*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (32*b1*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (46*b1*f1^3*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (46*b2*f1^3*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (46*b5*f1^3*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*f1^4*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b2*f1^4*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b5*f1^4*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (57*b1*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k2]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (57*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*magM[k2]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (57*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*magM[k2]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1^3*IntdqP112*dot[k1, k3]*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b2*IntdqP112*dot[k1, k3]*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1^2*b3*IntdqP112*dot[k1, k3]*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b2*b3*IntdqP112*dot[k1, k3]*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b5*IntdqP112*dot[k1, k3]*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b3*b5*IntdqP112*dot[k1, k3]*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1^2*b8*IntdqP112*dot[k1, k3]*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b2*b8*IntdqP112*dot[k1, k3]*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b5*b8*IntdqP112*dot[k1, k3]*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (39*b1^2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (39*b1*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b2*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (39*b1*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b3*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b2*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b5*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k1]^2*magM[k2]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k3, hat[z]]^2*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k3, hat[z]]^2*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k3, hat[z]]^2*magM[k1]^2*magM[k2]^2*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^3*IntdqP112*magM[k1]^4*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b2*IntdqP112*magM[k1]^4*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1^2*b3*IntdqP112*magM[k1]^4*magM[k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b2*b3*IntdqP112*magM[k1]^4*magM[k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b5*IntdqP112*magM[k1]^4*magM[k2]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b3*b5*IntdqP112*magM[k1]^4*magM[k2]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1^2*b8*IntdqP112*magM[k1]^4*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b2*b8*IntdqP112*magM[k1]^4*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b5*b8*IntdqP112*magM[k1]^4*magM[k2]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b1^2*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b1*b2*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b3*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b6*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1*b8*f1*IntdqP112*dot[k1, k3]^2*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b1*f1^2*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b2*f1^2*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b3*f1^2*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b6*f1^2*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b8*f1^2*IntdqP112*dot[k1, k3]^3*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^4*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b1^2*f1*IntdqP112*dot[k1, k3]^3*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (16*b1*b2*f1*IntdqP112*dot[k1, k3]^3*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^2*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1*b3*f1*IntdqP112*dot[k1, k3]^3*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (32*b1*b6*f1*IntdqP112*dot[k1, k3]^3*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^2*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1*b8*f1*IntdqP112*dot[k1, k3]^3*dot[k3, hat[z]]^2*P11[magM[k1]])/
  (245*Pi^2*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (8*b1*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*P11[magM[k1]])/(245*Pi^2*magM[k1]^2*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b2*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^2*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b3*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^2*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b6*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^2*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b8*f1^2*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   P11[magM[k1]])/(245*Pi^2*magM[k1]^2*magM[k3]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^3*IntdqP112*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (5*b1^2*b2*IntdqP112*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (7*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b2^2*IntdqP112*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b5*IntdqP112*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b2*b5*IntdqP112*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^3*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (6*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b2*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b2^2*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (6*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b5*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b2*b5*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b5^2*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (6*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^3*IntdqqP11P11p*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b2*IntdqqP11P11p*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b2^2*IntdqqP11P11p*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b5*IntdqqP11P11p*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1*b2*b5*IntdqqP11P11p*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b5^2*IntdqqP11P11p*dot[k1, k3]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b1^2*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(15*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b2*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(15*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(15*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*f1*IntdqP112*dot[k3, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (15*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b2*f1*IntdqP112*dot[k3, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (15*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b5*f1*IntdqP112*dot[k3, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (15*Pi^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (47*b1^2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(70*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2663*b1*b2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(1470*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (758*b2^2*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(735*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (61*b1*b3*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(315*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (187*b2*b3*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(2205*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (157*b1*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(210*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (106*b2*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (13*b3*b5*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(315*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b6*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(15*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (116*b2*b6*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(735*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b5*b6*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (32*b1*b8*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b2*b8*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(735*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (4*b5*b8*f1*IntdqP112*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1*b2*f1*Intdqq2P11P11pp*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b2^2*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1*b5*f1*Intdqq2P11P11pp*dot[k1, k3]^2*
   dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b2*b5*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b5^2*f1*Intdqq2P11P11pp*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b1^2*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (4*b1*b2*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b2^2*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (4*b1*b5*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (4*b2*b5*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b5^2*f1*IntdqqP11P11p*dot[k1, k3]^2*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (3*b1*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*
   magM[k3]^2*P11[magM[k1]])/(14*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (14*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (14*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/
  (5*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (19*b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b2^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b3*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (29*b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b2*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b6*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1*b8*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*
   dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (3*b1*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (3*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (3*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b1*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b2*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b5*f1^3*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   dot[k3, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (47*b1^3*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (70*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2663*b1^2*b2*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (1470*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (758*b1*b2^2*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (61*b1^2*b3*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (187*b1*b2*b3*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (2205*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (157*b1^2*b5*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (210*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (106*b1*b2*b5*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (13*b1*b3*b5*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^2*b6*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (116*b1*b2*b6*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1*b5*b6*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1^2*b8*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1*b2*b8*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (735*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b5*b8*IntdqP112*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^3*Intdqq2P11P11pp*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b2*Intdqq2P11P11pp*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b2^2*Intdqq2P11P11pp*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b5*Intdqq2P11P11pp*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1*b2*b5*Intdqq2P11P11pp*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b5^2*Intdqq2P11P11pp*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^3*IntdqqP11P11p*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^2*b2*IntdqqP11P11p*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1*b2^2*IntdqqP11P11p*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^2*b5*IntdqqP11P11p*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1*b2*b5*IntdqqP11P11p*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1*b5^2*IntdqqP11P11p*dot[k1, k3]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (5*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (42*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (2*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b2^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (5*b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(42*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (8*b2*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(6*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b1*b2*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b2^2*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b1*b5*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b2*b5*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b5^2*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(6*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b1^2*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1*b2*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b2^2*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1*b5*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b2*b5*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b5^2*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (3*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*
   dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(5*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (3*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*
   dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (19*b1^2*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b2^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1^2*b3*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (29*b1^2*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*
   dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b2*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(21*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1^2*b6*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1^2*b8*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(105*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*
   dot[k3, hat[z]]*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (8*b1*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(15*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(15*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (8*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k3, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(15*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^3*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b1^2*b2*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (3*b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(7*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b1^2*b5*f1*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b1^2*f1^2*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b1*b2*f1^2*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b1*b5*f1^2*IntdqP112*dot[k1, k3]*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (4*b1*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(15*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(15*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (4*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k3, hat[z]]^2*
   magM[k3]^2*P11[magM[k1]])/(15*Pi^2*magM[k1]^2*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (93*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1^3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (93*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b2*b3*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (93*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b3*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b2*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b5*b8*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (32*b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^3*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (17*b1*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (30*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (44*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (17*b2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (30*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (17*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (30*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b1*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (57*b1^2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b1*b2*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (57*b1*b5*f1*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k3]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b2*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b5*f1^2*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (92*b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (92*b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (92*b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1*f1^4*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b2*f1^4*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b5*f1^4*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^6*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (97*b1^2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b2*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (97*b1*b5*f1*IntdqP112*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k3]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (283*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (88*b1^2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (283*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (283*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(210*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (88*b1*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (32*b1*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (4*b1^2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b2*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (32*b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (4*b1*b5*f1^3*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (46*b1*f1^3*IntdqP112*dot[k1, hat[z]]^6*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (46*b2*f1^3*IntdqP112*dot[k1, hat[z]]^6*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (46*b5*f1^3*IntdqP112*dot[k1, hat[z]]^6*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*f1^4*IntdqP112*dot[k1, hat[z]]^6*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b2*f1^4*IntdqP112*dot[k1, hat[z]]^6*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b5*f1^4*IntdqP112*dot[k1, hat[z]]^6*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (57*b1*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
   magM[k3]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (57*b2*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*magM[k3]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (57*b5*f1^2*IntdqP112*dot[k1, k2]*dot[k1, hat[z]]^3*
   dot[k2, hat[z]]*magM[k3]^2*P11[magM[k1]])/(35*Pi^2*magM[k1]^2*
   (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1^3*IntdqP112*dot[k1, k2]*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b2*IntdqP112*dot[k1, k2]*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1^2*b3*IntdqP112*dot[k1, k2]*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b2*b3*IntdqP112*dot[k1, k2]*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b5*IntdqP112*dot[k1, k2]*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b3*b5*IntdqP112*dot[k1, k2]*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (128*b1^2*b8*IntdqP112*dot[k1, k2]*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b2*b8*IntdqP112*dot[k1, k2]*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (128*b1*b5*b8*IntdqP112*dot[k1, k2]*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (39*b1^2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (39*b1*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b2*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (39*b1*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(70*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b3*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b2*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b5*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k3]^2*
   P11[magM[k1]])/(5*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (3*b1^2*f1*IntdqP112*dot[k2, hat[z]]^2*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b2*f1*IntdqP112*dot[k2, hat[z]]^2*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (3*b1*b5*f1*IntdqP112*dot[k2, hat[z]]^2*magM[k1]^2*magM[k3]^2*P11[magM[k1]])/
  (10*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^3*IntdqP112*magM[k1]^4*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b2*IntdqP112*magM[k1]^4*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1^2*b3*IntdqP112*magM[k1]^4*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b2*b3*IntdqP112*magM[k1]^4*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b5*IntdqP112*magM[k1]^4*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b3*b5*IntdqP112*magM[k1]^4*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1^2*b8*IntdqP112*magM[k1]^4*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b2*b8*IntdqP112*magM[k1]^4*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b5*b8*IntdqP112*magM[k1]^4*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (11*b1^2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (11*b1*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b2*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b2*b3*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (11*b1*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b3*b5*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b2*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b5*b8*f1*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^3*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b2*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(35*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b5*f1^2*IntdqP112*dot[k1, hat[z]]^2*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (46*b1*f1^3*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (46*b2*f1^3*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (46*b5*f1^3*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*f1^4*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b2*f1^4*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b5*f1^4*IntdqP112*dot[k1, hat[z]]^6*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (8*b1*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (44*b1^2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1*b2*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (15*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (44*b1*b5*f1^2*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(105*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (16*b1*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1^2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1*b2*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (16*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (35*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1*b5*f1^3*IntdqP112*dot[k1, hat[z]]^4*magM[k2]^2*magM[k3]^2*
   P11[magM[k1]])/(3*Pi^2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
    magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^3*IntdqP112*magM[k1]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b2*IntdqP112*magM[k1]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1^2*b3*IntdqP112*magM[k1]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b2*b3*IntdqP112*magM[k1]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b5*IntdqP112*magM[k1]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (105*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b3*b5*IntdqP112*magM[k1]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (315*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (64*b1^2*b8*IntdqP112*magM[k1]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b2*b8*IntdqP112*magM[k1]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (64*b1*b5*b8*IntdqP112*magM[k1]^2*magM[k2]^2*magM[k3]^2*P11[magM[k1]])/
  (21*Pi^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (5*b1*b2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k3]^4*
   P11[magM[k1]])/(7*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (8*b2^2*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(21*Pi^2*magM[k1]^4*
   (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b2*b5*f1*IntdqP112*dot[k1, k3]*dot[k1, hat[z]]^2*magM[k3]^4*
   P11[magM[k1]])/(21*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b1^2*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(6*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b1*b2*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b2^2*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(6*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b1*b5*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b2*b5*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b5^2*f1*Intdqq2P11P11pp*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(6*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b1^2*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1*b2*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b2^2*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (2*b1*b5*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (2*b2*b5*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) + (b5^2*f1*IntdqqP11P11p*dot[k1, k3]*dot[k1, hat[z]]^2*
   magM[k3]^4*P11[magM[k1]])/(3*Pi^2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
    magM[k3]^2)) - (b1^3*IntdqP112*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (5*b1^2*b2*IntdqP112*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (7*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b2^2*IntdqP112*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^2*b5*IntdqP112*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (8*b1*b2*b5*IntdqP112*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (21*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^3*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b2*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b2^2*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (b1^2*b5*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b2*b5*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b5^2*Intdqq2P11P11pp*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (6*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1^3*IntdqqP11P11p*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b2*IntdqqP11P11p*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b2^2*IntdqqP11P11p*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) - 
 (2*b1^2*b5*IntdqqP11P11p*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (2*b1*b2*b5*IntdqqP11P11p*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
 (b1*b5^2*IntdqqP11P11p*dot[k1, k3]*magM[k3]^4*P11[magM[k1]])/
  (3*Pi^2*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))


==> anc/B321IrheBasisList.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-1 + (f1*dot[k1, hat[z]]^2)/magM[k1]^2, 
 -1/2*(-2*f1*dot[k1, hat[z]]^2*magM[k2]^2 + (magM[k2]^2 - magM[k3]^2)^2 + 
    2*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*(-magM[k2]^2 + magM[k3]^2) + 
    magM[k1]^2*(magM[k2]^2 + magM[k3]^2))/(knl^2*magM[k1]^2), 
 (f1^2*dot[k1, hat[z]]*(-2*f1*dot[k1, hat[z]]^3 - 4*f1*dot[k1, hat[z]]^2*
     dot[k2, hat[z]] + 2*dot[k2, hat[z]]*(magM[k2]^2 - magM[k3]^2) + 
    dot[k1, hat[z]]*(-4*f1*dot[k2, hat[z]]^2 + magM[k1]^2 + magM[k2]^2 - 
      magM[k3]^2)))/(4*knl^2*magM[k1]^2), 
 (f1^2*dot[k1, hat[z]]*(4*f1*dot[k1, hat[z]]^2*dot[k2, hat[z]] + 
    2*dot[k2, hat[z]]*(-magM[k2]^2 + magM[k3]^2) + 
    dot[k1, hat[z]]*(4*f1*dot[k2, hat[z]]^2 + magM[k1]^2 - magM[k2]^2 + 
      magM[k3]^2)))/(4*knl^2*magM[k1]^2), 2, 
 -((magM[k2]^2 + magM[k3]^2)/knl^2), 
 -1/2*(magM[k1]^4 + (magM[k2]^2 - magM[k3]^2)^2)/(knl^2*magM[k1]^2), 
 -(magM[k1]^2/knl^2), 
 -1/4*(f1*(4*dot[k2, hat[z]]^2*magM[k1]^2 + dot[k1, hat[z]]^2*
      (magM[k1]^2 - magM[k2]^2 + magM[k3]^2) + 2*dot[k1, hat[z]]*
      dot[k2, hat[z]]*(2*magM[k1]^2 - magM[k2]^2 + magM[k3]^2)))/
   (knl^2*magM[k1]^2), 
 (f1*dot[k1, hat[z]]*(2*dot[k2, hat[z]]*(magM[k2]^2 - magM[k3]^2) + 
    dot[k1, hat[z]]*(magM[k1]^2 + magM[k2]^2 - magM[k3]^2)))/
  (2*knl^2*magM[k1]^2), (-2*f1*dot[k2, hat[z]]*
   (dot[k1, hat[z]] + dot[k2, hat[z]]))/knl^2, 
 (f1*(dot[k1, hat[z]]^2*magM[k2]^2*(magM[k1]^2 - magM[k2]^2 + magM[k3]^2)^2 + 
    2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2*
     (magM[k1]^2 - magM[k2]^2 + magM[k3]^2)^2 + dot[k2, hat[z]]^2*
     (-2*magM[k1]^2*(magM[k2]^2 - magM[k3]^2)^2 + 
      magM[k1]^4*(magM[k2]^2 + magM[k3]^2) + (magM[k2]^2 - magM[k3]^2)^2*
       (magM[k2]^2 + magM[k3]^2))))/(4*knl^2*magM[k1]^2*magM[k2]^2*
   magM[k3]^2)}


==> anc/B411UVlim.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(IntdqP11*((-58812 - 32879*f1*dot[hat[k2], hat[z]]^2)*magM[k1]^5*magM[k2] - 
   99272*dot[hat[k1], hat[k2]]^4*magM[k1]^3*magM[k2]^3 - 
   (117624 + 6*f1*(33092 + 23958*f1 + 275*(-22 + 49*f1) + 154*(79 + 168*f1))*
      dot[hat[k2], hat[z]]^2 + 33*f1^2*(49*(46 + 35*f1) + 8*(389 + 294*f1))*
      dot[hat[k2], hat[z]]^4)*magM[k1]^3*magM[k2]^3 - 
   (58812 + f1*(231*(323 + 672*f1) + 2*(82028 + 71874*f1 + 
         825*(-22 + 49*f1)))*dot[hat[k2], hat[z]]^2 + 
     33*f1^2*(4190 + 3822*f1 + 49*(46 + 35*f1))*dot[hat[k2], hat[z]]^4)*
    magM[k1]*magM[k2]^5 - 1617*f1^3*(46 + 35*f1)*dot[hat[k1], hat[z]]^5*
    dot[hat[k2], hat[z]]*magM[k1]^4*(magM[k1]^2 + magM[k2]^2) - 
   33*f1^2*dot[hat[k1], hat[z]]^4*magM[k1]^3*magM[k2]*
    ((4190 + 3822*f1 + 49*(46 + 35*f1) + 196*f1*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k1]^2 + 
     (49*(46 + 35*f1) + 8*(389 + 294*f1) + 196*f1*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k2]^2) + 4*dot[hat[k1], hat[k2]]^3*
    magM[k1]^2*magM[k2]^2*
    ((-69721 + f1*(-15712 - 6534*f1 - 66*(514 + 245*f1))*
        dot[hat[k1], hat[z]]^2)*magM[k1]^2 - 
     2*f1*(15712 + 6534*f1 + 66*(514 + 245*f1))*dot[hat[k1], hat[z]]*
      dot[hat[k2], hat[z]]*magM[k1]*magM[k2] + 
     (-69721 + f1*(-15712 - 6534*f1 - 66*(514 + 245*f1))*
        dot[hat[k2], hat[z]]^2)*magM[k2]^2) - 33*f1^2*dot[hat[k1], hat[z]]^3*
    dot[hat[k2], hat[z]]*magM[k1]^2*(49*(61 + 83*f1)*magM[k1]^4 + 
     2*(8355 + 7644*f1 + 98*(22 + 35*f1) + 147*f1*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k1]^2*magM[k2]^2 + 
     (9311 + 7056*f1 + 735*(6 + 7*f1) + 294*f1*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k2]^4) - 2*dot[hat[k1], hat[k2]]^2*
    magM[k1]*magM[k2]*
    ((90191 + f1*(124594 + 84150*f1 + 231*(-27 + 245*f1) + 66*(514 + 245*f1))*
        dot[hat[k1], hat[z]]^2 + 8085*f1^2*(7 + 4*f1)*dot[hat[k1], hat[z]]^4)*
      magM[k1]^4 + 6*f1*dot[hat[k1], hat[z]]*(61170 + 33440*f1 + 
       77*(198 + 245*f1) + 11*f1*(3781 + 1960*f1)*dot[hat[k1], hat[z]]^2)*
      dot[hat[k2], hat[z]]*magM[k1]^3*magM[k2] + 
     (346102 + f1*(149234 + 84150*f1 + 231*(423 + 245*f1) + 
         66*(898 + 245*f1))*dot[hat[k2], hat[z]]^2 + 
       f1*dot[hat[k1], hat[z]]^2*(149234 + 84150*f1 + 231*(423 + 245*f1) + 
         66*(898 + 245*f1) + 198*f1*(1949 + 980*f1)*dot[hat[k2], hat[z]]^2))*
      magM[k1]^2*magM[k2]^2 + 6*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      (61170 + 33440*f1 + 77*(198 + 245*f1) + 11*f1*(3781 + 1960*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k1]*magM[k2]^3 + 
     (90191 + f1*(124594 + 84150*f1 + 231*(-27 + 245*f1) + 66*(514 + 245*f1))*
        dot[hat[k2], hat[z]]^2 + 8085*f1^2*(7 + 4*f1)*dot[hat[k2], hat[z]]^4)*
      magM[k2]^4) - f1*dot[hat[k1], hat[z]]^2*magM[k1]*magM[k2]*
    ((231*(323 + 672*f1) + 2*(82028 + 71874*f1 + 825*(-22 + 49*f1)) + 
       33*f1*(9286 + 7056*f1 + 1029*(2 + 5*f1))*dot[hat[k2], hat[z]]^2)*
      magM[k1]^4 + 6*(27042 + 37433*f1 + 154*(79 + 168*f1) + 
       11*f1*(1029*(2 + 5*f1) + 2*(6260 + 5733*f1))*dot[hat[k2], hat[z]]^2 + 
       1078*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k1]^2*magM[k2]^2 + 
     11*(2989 + 3*f1*(9286 + 7056*f1 + 1029*(2 + 5*f1))*
        dot[hat[k2], hat[z]]^2 + 588*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^
         4)*magM[k2]^4) - f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
    (32879*magM[k1]^6 + (693*(213 + 448*f1) + 
       4*(90652 + 71874*f1 + 825*(-22 + 49*f1)) + 
       33*f1*(9311 + 7056*f1 + 735*(6 + 7*f1))*dot[hat[k2], hat[z]]^2)*
      magM[k1]^4*magM[k2]^2 + (693*(213 + 448*f1) + 
       4*(90652 + 71874*f1 + 825*(-22 + 49*f1)) + 
       66*f1*(8355 + 7644*f1 + 98*(22 + 35*f1))*dot[hat[k2], hat[z]]^2 + 
       1617*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k1]^2*magM[k2]^4 + 
     539*(61 + 3*f1*(61 + 83*f1)*dot[hat[k2], hat[z]]^2 + 
       3*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k2]^6) - 
   dot[hat[k1], hat[k2]]*
    (539*(61 + 3*f1*(61 + 83*f1)*dot[hat[k1], hat[z]]^2 + 
       3*f1^2*(46 + 35*f1)*dot[hat[k1], hat[z]]^4)*magM[k1]^6 + 
     22*f1*dot[hat[k1], hat[z]]*(14669 + 7056*f1 + 21*(204 + 245*f1) + 
       3*f1*(7946 + 5782*f1 + 49*(-2 + 35*f1))*dot[hat[k1], hat[z]]^2 + 
       147*f1^2*(46 + 35*f1)*dot[hat[k1], hat[z]]^4)*dot[hat[k2], hat[z]]*
      magM[k1]^5*magM[k2] + 
     (381981 + 11*f1*(20077 + 7056*f1 + 21*(422 + 245*f1))*
        dot[hat[k2], hat[z]]^2 + 33*f1^2*dot[hat[k1], hat[z]]^4*
        (8478 + 6419*f1 + 98*(46 + 35*f1) + 392*f1*(46 + 35*f1)*
          dot[hat[k2], hat[z]]^2) + 6*f1*dot[hat[k1], hat[z]]^2*
        (87545 + 100738*f1 + 77*(534 + 917*f1) + 
         11*f1*(16750 + 12201*f1 + 1029*(2 + 5*f1))*dot[hat[k2], hat[z]]^2))*
      magM[k1]^4*magM[k2]^2 + 6*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      (2*(95421 + 73788*f1 + 77*(534 + 917*f1) + 22*(-358 + 1225*f1)) + 
       11*f1*(735*(6 + 7*f1) + 2*(7085 + 5243*f1))*dot[hat[k2], hat[z]]^2 + 
       11*f1*dot[hat[k1], hat[z]]^2*(735*(6 + 7*f1) + 2*(7085 + 5243*f1) + 
         294*f1*(46 + 35*f1)*dot[hat[k2], hat[z]]^2))*magM[k1]^3*magM[k2]^3 + 
     (381981 + 6*f1*(87545 + 100738*f1 + 77*(534 + 917*f1))*
        dot[hat[k2], hat[z]]^2 + 33*f1^2*(8478 + 6419*f1 + 98*(46 + 35*f1))*
        dot[hat[k2], hat[z]]^4 + 11*f1*dot[hat[k1], hat[z]]^2*
        (28939 + 12201*f1 + 6*f1*(16750 + 12201*f1 + 1029*(2 + 5*f1))*
          dot[hat[k2], hat[z]]^2 + 1176*f1^2*(46 + 35*f1)*
          dot[hat[k2], hat[z]]^4))*magM[k1]^2*magM[k2]^4 + 
     22*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      (14669 + 7056*f1 + 21*(204 + 245*f1) + 
       3*f1*(7946 + 5782*f1 + 49*(-2 + 35*f1))*dot[hat[k2], hat[z]]^2 + 
       147*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k1]*magM[k2]^5 + 
     539*(61 + 3*f1*(61 + 83*f1)*dot[hat[k2], hat[z]]^2 + 
       3*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k2]^6)))/
 (8149680*Pi^2*magM[k1]*magM[k2]*(magM[k1]^2 + 2*dot[hat[k1], hat[k2]]*
    magM[k1]*magM[k2] + magM[k2]^2))


==> anc/B411rhUVlim.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(IntdqP11*((2*(8239*b1 - 277200*b11 - 314160*b13 + 9075*b2 + 6160*b3 - 
       52880*b4 + 1617*b5 - 41888*b7 + 92400*b8 - 968264*b9) + 
     539*(3*b1 - 64*(b3 + 15*b8))*f1*dot[hat[k2], hat[z]]^2)*magM[k1]^5*
    magM[k2] + 8*(1001*b1 - 16962*b2 + 16*(308*b3 - 86*b4 + 4620*b8 - 
       3839*b9))*dot[hat[k1], hat[k2]]^4*magM[k1]^3*magM[k2]^3 - 
   (-4*(8239*b1 - 277200*b11 - 314160*b13 + 9075*b2 + 6160*b3 - 52880*b4 + 
       1617*b5 - 41888*b7 + 92400*b8 - 968264*b9) + 
     6*f1*(28164 + 4928*b3 - 1078*b5 + 73920*b8 + 23958*f1 + 18865*b5*f1 + 
       275*b2*(-22 + 49*f1) + 154*b1*(79 + 168*f1))*dot[hat[k2], hat[z]]^2 + 
     33*f1^2*(49*b1*(46 + 35*f1) + 8*(389 + 294*f1))*dot[hat[k2], hat[z]]^4)*
    magM[k1]^3*magM[k2]^3 - 
   (-2*(8239*b1 - 277200*b11 - 314160*b13 + 9075*b2 + 6160*b3 - 52880*b4 + 
       1617*b5 - 41888*b7 + 92400*b8 - 968264*b9) + 
     f1*(231*b1*(323 + 672*f1) + 2*(84492 - 2464*b3 - 3234*b5 - 36960*b8 + 
         71874*f1 + 56595*b5*f1 + 825*b2*(-22 + 49*f1)))*
      dot[hat[k2], hat[z]]^2 + 33*f1^2*(4190 + 3822*f1 + 49*b1*(46 + 35*f1))*
      dot[hat[k2], hat[z]]^4)*magM[k1]*magM[k2]^5 - 
   1617*f1^3*(46 + 35*f1)*dot[hat[k1], hat[z]]^5*dot[hat[k2], hat[z]]*
    magM[k1]^4*(magM[k1]^2 + magM[k2]^2) - 33*f1^2*dot[hat[k1], hat[z]]^4*
    magM[k1]^3*magM[k2]*((4190 + 3822*f1 + 49*b1*(46 + 35*f1) + 
       196*f1*(46 + 35*f1)*dot[hat[k2], hat[z]]^2)*magM[k1]^2 + 
     (49*b1*(46 + 35*f1) + 8*(389 + 294*f1) + 196*f1*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k2]^2) + 4*dot[hat[k1], hat[k2]]^3*
    magM[k1]^2*magM[k2]^2*((-25333*b1 + 55440*b11 + 166320*b13 - 40260*b2 - 
       13552*b3 + 9424*b4 + 22176*b7 - 203280*b8 - 172568*b9 + 
       f1*(-23643 + 3003*b1 + 4928*b3 + 73920*b8 - 6534*f1 - 
         66*b2*(514 + 245*f1))*dot[hat[k1], hat[z]]^2)*magM[k1]^2 - 
     2*f1*(23643 - 3003*b1 - 4928*b3 - 73920*b8 + 6534*f1 + 
       66*b2*(514 + 245*f1))*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      magM[k1]*magM[k2] + (-25333*b1 + 55440*b11 + 166320*b13 - 40260*b2 - 
       13552*b3 + 9424*b4 + 22176*b7 - 203280*b8 - 172568*b9 + 
       f1*(-23643 + 3003*b1 + 4928*b3 + 73920*b8 - 6534*f1 - 
         66*b2*(514 + 245*f1))*dot[hat[k2], hat[z]]^2)*magM[k2]^2) - 
   33*f1^2*dot[hat[k1], hat[z]]^3*dot[hat[k2], hat[z]]*magM[k1]^2*
    (49*(63 + 48*f1 + b1*(-2 + 35*f1))*magM[k1]^4 + 
     2*(8355 + 7644*f1 + 98*b1*(22 + 35*f1) + 147*f1*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k1]^2*magM[k2]^2 + 
     (9311 + 7056*f1 + 735*b1*(6 + 7*f1) + 294*f1*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k2]^4) - 2*dot[hat[k1], hat[k2]]^2*
    magM[k1]*magM[k2]*((24717*b1 - 55440*b11 - 166320*b13 + 23298*b2 + 
       52976*b3 - 10800*b4 - 22176*b7 + 794640*b8 + 111144*b9 + 
       f1*(129522 - 4928*b3 - 73920*b8 + 84150*f1 + 231*b1*(-27 + 245*f1) + 
         66*b2*(514 + 245*f1))*dot[hat[k1], hat[z]]^2 + 
       8085*f1^2*(7 + 4*f1)*dot[hat[k1], hat[z]]^4)*magM[k1]^4 + 
     6*f1*dot[hat[k1], hat[z]]*(43174 + 15532*b2 + 2464*b3 + 36960*b8 + 
       28050*f1 + 5390*b2*f1 + 77*b1*(198 + 245*f1) + 11*f1*(3781 + 1960*f1)*
        dot[hat[k1], hat[z]]^2)*dot[hat[k2], hat[z]]*magM[k1]^3*magM[k2] + 
     (171710*b1 + 4*(-27720*b11 - 83160*b13 + 8910*b2 + 19096*b3 + 15592*b4 - 
         1617*b5 - 11088*b7 + 286440*b8 + 906004*b9) + 
       f1*(129522 + 19712*b3 + 295680*b8 + 84150*f1 + 231*b1*(423 + 245*f1) + 
         66*b2*(898 + 245*f1))*dot[hat[k2], hat[z]]^2 + 
       f1*dot[hat[k1], hat[z]]^2*(129522 + 19712*b3 + 295680*b8 + 84150*f1 + 
         231*b1*(423 + 245*f1) + 66*b2*(898 + 245*f1) + 
         198*f1*(1949 + 980*f1)*dot[hat[k2], hat[z]]^2))*magM[k1]^2*
      magM[k2]^2 + 6*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      (43174 + 15532*b2 + 2464*b3 + 36960*b8 + 28050*f1 + 5390*b2*f1 + 
       77*b1*(198 + 245*f1) + 11*f1*(3781 + 1960*f1)*dot[hat[k2], hat[z]]^2)*
      magM[k1]*magM[k2]^3 + (24717*b1 - 55440*b11 - 166320*b13 + 23298*b2 + 
       52976*b3 - 10800*b4 - 22176*b7 + 794640*b8 + 111144*b9 + 
       f1*(129522 - 4928*b3 - 73920*b8 + 84150*f1 + 231*b1*(-27 + 245*f1) + 
         66*b2*(514 + 245*f1))*dot[hat[k2], hat[z]]^2 + 
       8085*f1^2*(7 + 4*f1)*dot[hat[k2], hat[z]]^4)*magM[k2]^4) - 
   f1*dot[hat[k1], hat[z]]^2*magM[k1]*magM[k2]*
    ((231*b1*(323 + 672*f1) + 2*(84492 - 2464*b3 - 3234*b5 - 36960*b8 + 
         71874*f1 + 56595*b5*f1 + 825*b2*(-22 + 49*f1)) + 
       33*f1*(9286 + 7056*f1 + 1029*b1*(2 + 5*f1))*dot[hat[k2], hat[z]]^2)*
      magM[k1]^4 + 6*(28164 - 6050*b2 + 4928*b3 - 1078*b5 + 73920*b8 + 
       23958*f1 + 13475*b2*f1 + 18865*b5*f1 + 154*b1*(79 + 168*f1) + 
       11*f1*(1029*b1*(2 + 5*f1) + 2*(6260 + 5733*f1))*dot[hat[k2], hat[z]]^
         2 + 1078*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k1]^2*
      magM[k2]^2 + 11*(-49*(3*b1 - 64*(b3 + 15*b8)) + 
       3*f1*(9286 + 7056*f1 + 1029*b1*(2 + 5*f1))*dot[hat[k2], hat[z]]^2 + 
       588*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k2]^4) - 
   f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
    (-539*(3*b1 - 64*(b3 + 15*b8))*magM[k1]^6 + 
     (693*b1*(213 + 448*f1) + 4*(84492 + 6160*b3 - 3234*b5 + 92400*b8 + 
         71874*f1 + 56595*b5*f1 + 825*b2*(-22 + 49*f1)) + 
       33*f1*(9311 + 7056*f1 + 735*b1*(6 + 7*f1))*dot[hat[k2], hat[z]]^2)*
      magM[k1]^4*magM[k2]^2 + (693*b1*(213 + 448*f1) + 
       4*(84492 + 6160*b3 - 3234*b5 + 92400*b8 + 71874*f1 + 56595*b5*f1 + 
         825*b2*(-22 + 49*f1)) + 66*f1*(8355 + 7644*f1 + 98*b1*(22 + 35*f1))*
        dot[hat[k2], hat[z]]^2 + 1617*f1^2*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^4)*magM[k1]^2*magM[k2]^4 + 
     539*(-3*b1 + 64*(b3 + 15*b8) + 3*f1*(63 + 48*f1 + b1*(-2 + 35*f1))*
        dot[hat[k2], hat[z]]^2 + 3*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*
      magM[k2]^6) - dot[hat[k1], hat[k2]]*
    (539*(-3*b1 + 64*(b3 + 15*b8) + 3*f1*(63 + 48*f1 + b1*(-2 + 35*f1))*
        dot[hat[k1], hat[z]]^2 + 3*f1^2*(46 + 35*f1)*dot[hat[k1], hat[z]]^4)*
      magM[k1]^6 + 22*f1*dot[hat[k1], hat[z]]*(9261 + 1152*b2 + 4256*b3 + 
       63840*b8 + 7056*f1 + 21*b1*(204 + 245*f1) + 
       3*f1*(7946 + 5782*f1 + 49*b1*(-2 + 35*f1))*dot[hat[k1], hat[z]]^2 + 
       147*f1^2*(46 + 35*f1)*dot[hat[k1], hat[z]]^4)*dot[hat[k2], hat[z]]*
      magM[k1]^5*magM[k2] + (84469*b1 + 1108800*b11 + 1256640*b13 - 
       47256*b2 + 49280*b3 + 295488*b4 - 12936*b5 + 167552*b7 + 739200*b8 + 
       7274784*b9 + 11*f1*(9261 + 2304*b2 + 8512*b3 + 127680*b8 + 7056*f1 + 
         21*b1*(422 + 245*f1))*dot[hat[k2], hat[z]]^2 + 
       33*f1^2*dot[hat[k1], hat[z]]^4*(8478 + 6419*f1 + 98*b1*(46 + 35*f1) + 
         392*f1*(46 + 35*f1)*dot[hat[k2], hat[z]]^2) + 
       6*f1*dot[hat[k1], hat[z]]^2*(92957 - 7876*b2 + 2464*b3 - 2156*b5 + 
         36960*b8 + 73788*f1 + 26950*b2*f1 + 37730*b5*f1 + 
         77*b1*(534 + 917*f1) + 11*f1*(16750 + 12201*f1 + 1029*b1*(2 + 5*f1))*
          dot[hat[k2], hat[z]]^2))*magM[k1]^4*magM[k2]^2 + 
     6*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      (2*(92957 + 2464*b3 - 2156*b5 + 36960*b8 + 73788*f1 + 37730*b5*f1 + 
         77*b1*(534 + 917*f1) + 22*b2*(-358 + 1225*f1)) + 
       11*f1*(735*b1*(6 + 7*f1) + 2*(7085 + 5243*f1))*dot[hat[k2], hat[z]]^
         2 + 11*f1*dot[hat[k1], hat[z]]^2*(735*b1*(6 + 7*f1) + 
         2*(7085 + 5243*f1) + 294*f1*(46 + 35*f1)*dot[hat[k2], hat[z]]^2))*
      magM[k1]^3*magM[k2]^3 + (84469*b1 + 1108800*b11 + 1256640*b13 - 
       47256*b2 + 49280*b3 + 295488*b4 - 12936*b5 + 167552*b7 + 739200*b8 + 
       7274784*b9 + 6*f1*(92957 - 7876*b2 + 2464*b3 - 2156*b5 + 36960*b8 + 
         73788*f1 + 26950*b2*f1 + 37730*b5*f1 + 77*b1*(534 + 917*f1))*
        dot[hat[k2], hat[z]]^2 + 33*f1^2*(8478 + 6419*f1 + 
         98*b1*(46 + 35*f1))*dot[hat[k2], hat[z]]^4 + 
       11*f1*dot[hat[k1], hat[z]]^2*(9261 + 8862*b1 + 2304*b2 + 8512*b3 + 
         127680*b8 + 7056*f1 + 5145*b1*f1 + 6*f1*(16750 + 12201*f1 + 
           1029*b1*(2 + 5*f1))*dot[hat[k2], hat[z]]^2 + 
         1176*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4))*magM[k1]^2*
      magM[k2]^4 + 22*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      (9261 + 1152*b2 + 4256*b3 + 63840*b8 + 7056*f1 + 21*b1*(204 + 245*f1) + 
       3*f1*(7946 + 5782*f1 + 49*b1*(-2 + 35*f1))*dot[hat[k2], hat[z]]^2 + 
       147*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k1]*magM[k2]^5 + 
     539*(-3*b1 + 64*(b3 + 15*b8) + 3*f1*(63 + 48*f1 + b1*(-2 + 35*f1))*
        dot[hat[k2], hat[z]]^2 + 3*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*
      magM[k2]^6)))/(8149680*Pi^2*magM[k1]*magM[k2]*
  (magM[k1]^2 + 2*dot[hat[k1], hat[k2]]*magM[k1]*magM[k2] + magM[k2]^2))


==> anc/B411rhUVlimcheck.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(IntdqP11*((2*(8239*b1 - 277200*b11 - 314160*b13 + 9075*b2 + 6160*b3 - 
       52880*b4 + 1617*b5 - 41888*b7 + 92400*b8 - 968264*b9) + 
     539*(3*b1 - 64*(b3 + 15*b8))*f1*dot[hat[k2], hat[z]]^2)*magM[k1]^5*
    magM[k2] + 8*(1001*b1 - 16962*b2 + 16*(308*b3 - 86*b4 + 4620*b8 - 
       3839*b9))*dot[hat[k1], hat[k2]]^4*magM[k1]^3*magM[k2]^3 - 
   (-4*(8239*b1 - 277200*b11 - 314160*b13 + 9075*b2 + 6160*b3 - 52880*b4 + 
       1617*b5 - 41888*b7 + 92400*b8 - 968264*b9) + 
     6*f1*(28164 + 4928*b3 - 1078*b5 + 73920*b8 + 23958*f1 + 18865*b5*f1 + 
       275*b2*(-22 + 49*f1) + 154*b1*(79 + 168*f1))*dot[hat[k2], hat[z]]^2 + 
     33*f1^2*(49*b1*(46 + 35*f1) + 8*(389 + 294*f1))*dot[hat[k2], hat[z]]^4)*
    magM[k1]^3*magM[k2]^3 - 
   (-2*(8239*b1 - 277200*b11 - 314160*b13 + 9075*b2 + 6160*b3 - 52880*b4 + 
       1617*b5 - 41888*b7 + 92400*b8 - 968264*b9) + 
     f1*(231*b1*(323 + 672*f1) + 2*(84492 - 2464*b3 - 3234*b5 - 36960*b8 + 
         71874*f1 + 56595*b5*f1 + 825*b2*(-22 + 49*f1)))*
      dot[hat[k2], hat[z]]^2 + 33*f1^2*(4190 + 3822*f1 + 49*b1*(46 + 35*f1))*
      dot[hat[k2], hat[z]]^4)*magM[k1]*magM[k2]^5 - 
   1617*f1^3*(46 + 35*f1)*dot[hat[k1], hat[z]]^5*dot[hat[k2], hat[z]]*
    magM[k1]^4*(magM[k1]^2 + magM[k2]^2) - 33*f1^2*dot[hat[k1], hat[z]]^4*
    magM[k1]^3*magM[k2]*((4190 + 3822*f1 + 49*b1*(46 + 35*f1) + 
       196*f1*(46 + 35*f1)*dot[hat[k2], hat[z]]^2)*magM[k1]^2 + 
     (49*b1*(46 + 35*f1) + 8*(389 + 294*f1) + 196*f1*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k2]^2) + 4*dot[hat[k1], hat[k2]]^3*
    magM[k1]^2*magM[k2]^2*((-25333*b1 + 55440*b11 + 166320*b13 - 40260*b2 - 
       13552*b3 + 9424*b4 + 22176*b7 - 203280*b8 - 172568*b9 + 
       f1*(-23643 + 3003*b1 + 4928*b3 + 73920*b8 - 6534*f1 - 
         66*b2*(514 + 245*f1))*dot[hat[k1], hat[z]]^2)*magM[k1]^2 - 
     2*f1*(23643 - 3003*b1 - 4928*b3 - 73920*b8 + 6534*f1 + 
       66*b2*(514 + 245*f1))*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      magM[k1]*magM[k2] + (-25333*b1 + 55440*b11 + 166320*b13 - 40260*b2 - 
       13552*b3 + 9424*b4 + 22176*b7 - 203280*b8 - 172568*b9 + 
       f1*(-23643 + 3003*b1 + 4928*b3 + 73920*b8 - 6534*f1 - 
         66*b2*(514 + 245*f1))*dot[hat[k2], hat[z]]^2)*magM[k2]^2) - 
   33*f1^2*dot[hat[k1], hat[z]]^3*dot[hat[k2], hat[z]]*magM[k1]^2*
    (49*(63 + 48*f1 + b1*(-2 + 35*f1))*magM[k1]^4 + 
     2*(8355 + 7644*f1 + 98*b1*(22 + 35*f1) + 147*f1*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k1]^2*magM[k2]^2 + 
     (9311 + 7056*f1 + 735*b1*(6 + 7*f1) + 294*f1*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^2)*magM[k2]^4) - 2*dot[hat[k1], hat[k2]]^2*
    magM[k1]*magM[k2]*((24717*b1 - 55440*b11 - 166320*b13 + 23298*b2 + 
       52976*b3 - 10800*b4 - 22176*b7 + 794640*b8 + 111144*b9 + 
       f1*(129522 - 4928*b3 - 73920*b8 + 84150*f1 + 231*b1*(-27 + 245*f1) + 
         66*b2*(514 + 245*f1))*dot[hat[k1], hat[z]]^2 + 
       8085*f1^2*(7 + 4*f1)*dot[hat[k1], hat[z]]^4)*magM[k1]^4 + 
     6*f1*dot[hat[k1], hat[z]]*(43174 + 15532*b2 + 2464*b3 + 36960*b8 + 
       28050*f1 + 5390*b2*f1 + 77*b1*(198 + 245*f1) + 11*f1*(3781 + 1960*f1)*
        dot[hat[k1], hat[z]]^2)*dot[hat[k2], hat[z]]*magM[k1]^3*magM[k2] + 
     (171710*b1 + 4*(-27720*b11 - 83160*b13 + 8910*b2 + 19096*b3 + 15592*b4 - 
         1617*b5 - 11088*b7 + 286440*b8 + 906004*b9) + 
       f1*(129522 + 19712*b3 + 295680*b8 + 84150*f1 + 231*b1*(423 + 245*f1) + 
         66*b2*(898 + 245*f1))*dot[hat[k2], hat[z]]^2 + 
       f1*dot[hat[k1], hat[z]]^2*(129522 + 19712*b3 + 295680*b8 + 84150*f1 + 
         231*b1*(423 + 245*f1) + 66*b2*(898 + 245*f1) + 
         198*f1*(1949 + 980*f1)*dot[hat[k2], hat[z]]^2))*magM[k1]^2*
      magM[k2]^2 + 6*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      (43174 + 15532*b2 + 2464*b3 + 36960*b8 + 28050*f1 + 5390*b2*f1 + 
       77*b1*(198 + 245*f1) + 11*f1*(3781 + 1960*f1)*dot[hat[k2], hat[z]]^2)*
      magM[k1]*magM[k2]^3 + (24717*b1 - 55440*b11 - 166320*b13 + 23298*b2 + 
       52976*b3 - 10800*b4 - 22176*b7 + 794640*b8 + 111144*b9 + 
       f1*(129522 - 4928*b3 - 73920*b8 + 84150*f1 + 231*b1*(-27 + 245*f1) + 
         66*b2*(514 + 245*f1))*dot[hat[k2], hat[z]]^2 + 
       8085*f1^2*(7 + 4*f1)*dot[hat[k2], hat[z]]^4)*magM[k2]^4) - 
   f1*dot[hat[k1], hat[z]]^2*magM[k1]*magM[k2]*
    ((231*b1*(323 + 672*f1) + 2*(84492 - 2464*b3 - 3234*b5 - 36960*b8 + 
         71874*f1 + 56595*b5*f1 + 825*b2*(-22 + 49*f1)) + 
       33*f1*(9286 + 7056*f1 + 1029*b1*(2 + 5*f1))*dot[hat[k2], hat[z]]^2)*
      magM[k1]^4 + 6*(28164 - 6050*b2 + 4928*b3 - 1078*b5 + 73920*b8 + 
       23958*f1 + 13475*b2*f1 + 18865*b5*f1 + 154*b1*(79 + 168*f1) + 
       11*f1*(1029*b1*(2 + 5*f1) + 2*(6260 + 5733*f1))*dot[hat[k2], hat[z]]^
         2 + 1078*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k1]^2*
      magM[k2]^2 + 11*(-49*(3*b1 - 64*(b3 + 15*b8)) + 
       3*f1*(9286 + 7056*f1 + 1029*b1*(2 + 5*f1))*dot[hat[k2], hat[z]]^2 + 
       588*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k2]^4) - 
   f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
    (-539*(3*b1 - 64*(b3 + 15*b8))*magM[k1]^6 + 
     (693*b1*(213 + 448*f1) + 4*(84492 + 6160*b3 - 3234*b5 + 92400*b8 + 
         71874*f1 + 56595*b5*f1 + 825*b2*(-22 + 49*f1)) + 
       33*f1*(9311 + 7056*f1 + 735*b1*(6 + 7*f1))*dot[hat[k2], hat[z]]^2)*
      magM[k1]^4*magM[k2]^2 + (693*b1*(213 + 448*f1) + 
       4*(84492 + 6160*b3 - 3234*b5 + 92400*b8 + 71874*f1 + 56595*b5*f1 + 
         825*b2*(-22 + 49*f1)) + 66*f1*(8355 + 7644*f1 + 98*b1*(22 + 35*f1))*
        dot[hat[k2], hat[z]]^2 + 1617*f1^2*(46 + 35*f1)*
        dot[hat[k2], hat[z]]^4)*magM[k1]^2*magM[k2]^4 + 
     539*(-3*b1 + 64*(b3 + 15*b8) + 3*f1*(63 + 48*f1 + b1*(-2 + 35*f1))*
        dot[hat[k2], hat[z]]^2 + 3*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*
      magM[k2]^6) - dot[hat[k1], hat[k2]]*
    (539*(-3*b1 + 64*(b3 + 15*b8) + 3*f1*(63 + 48*f1 + b1*(-2 + 35*f1))*
        dot[hat[k1], hat[z]]^2 + 3*f1^2*(46 + 35*f1)*dot[hat[k1], hat[z]]^4)*
      magM[k1]^6 + 22*f1*dot[hat[k1], hat[z]]*(9261 + 1152*b2 + 4256*b3 + 
       63840*b8 + 7056*f1 + 21*b1*(204 + 245*f1) + 
       3*f1*(7946 + 5782*f1 + 49*b1*(-2 + 35*f1))*dot[hat[k1], hat[z]]^2 + 
       147*f1^2*(46 + 35*f1)*dot[hat[k1], hat[z]]^4)*dot[hat[k2], hat[z]]*
      magM[k1]^5*magM[k2] + (84469*b1 + 1108800*b11 + 1256640*b13 - 
       47256*b2 + 49280*b3 + 295488*b4 - 12936*b5 + 167552*b7 + 739200*b8 + 
       7274784*b9 + 11*f1*(9261 + 2304*b2 + 8512*b3 + 127680*b8 + 7056*f1 + 
         21*b1*(422 + 245*f1))*dot[hat[k2], hat[z]]^2 + 
       33*f1^2*dot[hat[k1], hat[z]]^4*(8478 + 6419*f1 + 98*b1*(46 + 35*f1) + 
         392*f1*(46 + 35*f1)*dot[hat[k2], hat[z]]^2) + 
       6*f1*dot[hat[k1], hat[z]]^2*(92957 - 7876*b2 + 2464*b3 - 2156*b5 + 
         36960*b8 + 73788*f1 + 26950*b2*f1 + 37730*b5*f1 + 
         77*b1*(534 + 917*f1) + 11*f1*(16750 + 12201*f1 + 1029*b1*(2 + 5*f1))*
          dot[hat[k2], hat[z]]^2))*magM[k1]^4*magM[k2]^2 + 
     6*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      (2*(92957 + 2464*b3 - 2156*b5 + 36960*b8 + 73788*f1 + 37730*b5*f1 + 
         77*b1*(534 + 917*f1) + 22*b2*(-358 + 1225*f1)) + 
       11*f1*(735*b1*(6 + 7*f1) + 2*(7085 + 5243*f1))*dot[hat[k2], hat[z]]^
         2 + 11*f1*dot[hat[k1], hat[z]]^2*(735*b1*(6 + 7*f1) + 
         2*(7085 + 5243*f1) + 294*f1*(46 + 35*f1)*dot[hat[k2], hat[z]]^2))*
      magM[k1]^3*magM[k2]^3 + (84469*b1 + 1108800*b11 + 1256640*b13 - 
       47256*b2 + 49280*b3 + 295488*b4 - 12936*b5 + 167552*b7 + 739200*b8 + 
       7274784*b9 + 6*f1*(92957 - 7876*b2 + 2464*b3 - 2156*b5 + 36960*b8 + 
         73788*f1 + 26950*b2*f1 + 37730*b5*f1 + 77*b1*(534 + 917*f1))*
        dot[hat[k2], hat[z]]^2 + 33*f1^2*(8478 + 6419*f1 + 
         98*b1*(46 + 35*f1))*dot[hat[k2], hat[z]]^4 + 
       11*f1*dot[hat[k1], hat[z]]^2*(9261 + 8862*b1 + 2304*b2 + 8512*b3 + 
         127680*b8 + 7056*f1 + 5145*b1*f1 + 6*f1*(16750 + 12201*f1 + 
           1029*b1*(2 + 5*f1))*dot[hat[k2], hat[z]]^2 + 
         1176*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4))*magM[k1]^2*
      magM[k2]^4 + 22*f1*dot[hat[k1], hat[z]]*dot[hat[k2], hat[z]]*
      (9261 + 1152*b2 + 4256*b3 + 63840*b8 + 7056*f1 + 21*b1*(204 + 245*f1) + 
       3*f1*(7946 + 5782*f1 + 49*b1*(-2 + 35*f1))*dot[hat[k2], hat[z]]^2 + 
       147*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*magM[k1]*magM[k2]^5 + 
     539*(-3*b1 + 64*(b3 + 15*b8) + 3*f1*(63 + 48*f1 + b1*(-2 + 35*f1))*
        dot[hat[k2], hat[z]]^2 + 3*f1^2*(46 + 35*f1)*dot[hat[k2], hat[z]]^4)*
      magM[k2]^6)))/(8149680*Pi^2*magM[k1]*magM[k2]*
  (magM[k1]^2 + 2*dot[hat[k1], hat[k2]]*magM[k1]*magM[k2] + magM[k2]^2))


==> anc/F3r_DM.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((f1^2*dot[k1, hat[z]]*dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + 
       dot[k3, hat[z]])^2)/(2*magM[k1]^2*magM[k3]^2) + 
   (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
   ((-2*dot[k1, k2] - 2*dot[k2, k3])*(9*magM[k1]^4 - 5*magM[k3]^4 + 
      3*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
      2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
      magM[k1]^2*(24*magM[k3]^2 - 11*(2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1*dot[k1, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k2, k3]/magM[k3]^2 + (9*magM[k2]^4 - 5*magM[k3]^4 - 
        11*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*magM[k3]^2*(2*dot[k2, k3] + 9*magM[k2]^2 + magM[k3]^2))/
       (28*magM[k2]^2*magM[k3]^2)))/magM[k1]^2 + 
   (f1*(dot[k1, hat[z]] + dot[k3, hat[z]])*(dot[k1, hat[z]] + 
      dot[k2, hat[z]] + dot[k3, hat[z]])*(-1 + dot[k1, k3]/magM[k1]^2 + 
      (-5*magM[k1]^4 + 9*magM[k3]^4 - 11*magM[k3]^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)^2 + 3*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
          9*magM[k3]^2))/(14*magM[k1]^2*magM[k3]^2)))/
    (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
   (f1^2*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k1, k3]/magM[k1]^2 + (-5*magM[k1]^4 + 9*magM[k3]^4 - 
        11*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
        3*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 9*magM[k3]^2))/
       (14*magM[k1]^2*magM[k3]^2)))/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
      magM[k3]^2)) + (3*magM[k2]^6 - 3*magM[k2]^4*(2*dot[k1, k2] + 
       magM[k1]^2 + magM[k2]^2) + 3*magM[k3]^6 - 
     3*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
     14*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     29*magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
       magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     4*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
     4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
     18*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
     3*magM[k3]^4*(2*dot[k1, k2] + 2*dot[k1, k3] + 2*magM[k1]^2 + 
       2*magM[k2]^2 + magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + 
         magM[k3]^2)) + 3*magM[k3]^2*(-magM[k2]^4 - 
       5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) - 6*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*magM[k2]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
       2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2 + 
         5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))) + 
     2*magM[k1]^2*(3*magM[k2]^4 + 3*magM[k3]^4 + 15*magM[k2]^2*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         11*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
       magM[k3]^2*(-6*magM[k2]^2 + 15*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2))))/(112*magM[k2]^2*magM[k3]^2*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(176*magM[k2]^2 - 
         139*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2)) - magM[k2]^4*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(49*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2) + 15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
       (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(42*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)^2 - 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
         4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k2]^2*
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)^2 + 24*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
            2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
     (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(25*magM[k2]^2 - 
         17*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2)) + magM[k2]^2*(2*dot[k1, k2] + 
         magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
         21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
         4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k2]^4 + 
         5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 - 
         7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
         3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
       magM[k2]^4*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
         6*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
           58*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
            (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) - 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
     magM[k3]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-7*magM[k2]^4 + 5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
           2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)*(-21*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2) + 319*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
             magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)^2 - 212*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
            (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) + 
     magM[k1]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 3*magM[k3]^4*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(-20*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2) + 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
       3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(7*magM[k2]^4 - 5*magM[k2]^2*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 2*(2*(dot[k1, k2] + dot[k1, k3]) + 
            2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
       magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (120*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (76*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
           15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) + (2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)*(-60*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2) + 32*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
           6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2)*(40*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
             83*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2))))) + 
     magM[k1]^2*(-2*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (21*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
           33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) - (2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k2]^2 - 
           239*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)) + 2*magM[k2]^4*(2*dot[k1, k2] + 
           magM[k1]^2 + magM[k2]^2)*(65*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2) - 33*(2*(dot[k1, k2] + dot[k1, k3]) + 
             2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2)*(21*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)^2 - 150*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
             2 - 23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
            (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) + 88*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
           4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2) + magM[k2]^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2)*(70*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)^2 - 12*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
           (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
            (13*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
             75*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)))) + 
       magM[k3]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (-7*magM[k2]^4 + 5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
             2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
           2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
            (14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
             13*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
             843*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k2]^2*
            (5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
              (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)*(236*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
               22*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                 magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))))))/
    (3024*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (1 - (2*dot[k2, k3])/magM[k2]^2 - ((-2*dot[k1, k2] - 2*dot[k2, k3])*
        (9*magM[k1]^4 - 5*magM[k3]^4 + 3*magM[k3]^2*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)^2 + magM[k1]^2*(24*magM[k3]^2 - 
           11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))))/
       (28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 - (5*magM[k1]^2)/magM[k3]^2 + (14*magM[k3]^2)/magM[k2]^2 + 
         (3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))/magM[k3]^2 - 
         (14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))/magM[k2]^2 + 
         (-5*magM[k3]^2 + 3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
           (2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2)/magM[k3]^2)/
          magM[k1]^2))/28 + (3*magM[k2]^6 - 3*magM[k2]^4*
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 3*magM[k3]^6 - 
        3*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        14*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        29*magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) - 4*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)^2 + 4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        18*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
        3*magM[k3]^4*(2*dot[k1, k2] + 2*dot[k1, k3] + 2*magM[k1]^2 + 
          2*magM[k2]^2 + magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)) + 3*magM[k3]^2*(-magM[k2]^4 - 
          5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) - 6*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*magM[k2]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2 + 
            5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))) + 
        2*magM[k1]^2*(3*magM[k2]^4 + 3*magM[k3]^4 + 15*magM[k2]^2*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            11*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          magM[k3]^2*(-6*magM[k2]^2 + 15*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2))))/(112*magM[k2]^2*magM[k3]^2*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
      (magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(176*magM[k2]^2 - 
            139*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k2]^4*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(49*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) + 15*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(42*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 - 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 + 20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k2]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(7*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            24*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(25*magM[k2]^2 - 
            17*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k2]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k2]^4 + 
            5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 - 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
            3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k2]^4*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            6*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              58*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(
                2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) - 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
                 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k3]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k2]^4 + 5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(-21*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + 319*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
                 magM[k3]^2)^2 - 212*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2))) + magM[k1]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*magM[k3]^4*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-20*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) + 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(7*magM[k2]^4 - 5*magM[k2]^2*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (120*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (76*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
              15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (-60*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            32*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
              6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k2] + magM[k1]^2 + 
                magM[k2]^2)*(40*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
                83*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k1]^2*(-2*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (21*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k2]^2 - 
              239*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 2*magM[k2]^4*
             (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(21*(2*dot[k1, k2] + magM[k1]^2 + 
                 magM[k2]^2)^2 - 150*(2*dot[k2, k3] + magM[k2]^2 + 
                 magM[k3]^2)^2 - 23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
               (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) + 88*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2) + magM[k2]^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(70*(2*dot[k1, k2] + magM[k1]^2 + 
                 magM[k2]^2)^2 - 12*(2*(dot[k1, k2] + dot[k1, k3]) + 
                 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
              (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(13*(2*dot[k2, k3] + 
                  magM[k2]^2 + magM[k3]^2) - 75*(2*(dot[k1, k2] + dot[k1, 
                     k3]) + 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2)))) + magM[k3]^2*
           (848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-7*magM[k2]^4 + 5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
                2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(
                2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(14*(2*dot[k1, k2] + 
                  magM[k1]^2 + magM[k2]^2) - 13*(2*dot[k2, k3] + magM[k2]^2 + 
                  magM[k3]^2) - 843*(2*(dot[k1, k2] + dot[k1, k3]) + 
                  2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
              6*magM[k2]^2*(5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
                 (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + 
                  magM[k1]^2 + magM[k2]^2)*(236*(2*dot[k2, k3] + magM[k2]^2 + 
                    magM[k3]^2) - 22*(2*(dot[k1, k2] + dot[k1, k3]) + 
                    2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^
                     2)))))))/(1008*magM[k1]^2*magM[k2]^2*
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2))))/(2*(dot[k1, k2] + dot[k1, k3]) + 
     2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2))/6 + 
 ((f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + 
       dot[k3, hat[z]])^2)/(2*magM[k1]^2*magM[k2]^2) + 
   (f1*(dot[k1, hat[z]] + dot[k2, hat[z]])*(dot[k1, hat[z]] + 
      dot[k2, hat[z]] + dot[k3, hat[z]])*(-1 + dot[k1, k2]/magM[k1]^2 + 
      (-5*magM[k1]^4 + 9*magM[k2]^4 - 11*magM[k2]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)^2 + 3*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
          9*magM[k2]^2))/(14*magM[k1]^2*magM[k2]^2)))/
    (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
   (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
   ((-2*dot[k1, k3] - 2*dot[k2, k3])*(9*magM[k1]^4 - 5*magM[k2]^4 + 
      3*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
      2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
      magM[k1]^2*(24*magM[k2]^2 - 11*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1^2*(dot[k1, hat[z]] + dot[k2, hat[z]])*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k1, k2]/magM[k1]^2 + (-5*magM[k1]^4 + 9*magM[k2]^4 - 
        11*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        3*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 9*magM[k2]^2))/
       (14*magM[k1]^2*magM[k2]^2)))/((2*dot[k1, k2] + magM[k1]^2 + 
      magM[k2]^2)*magM[k3]^2) + 
   (f1*dot[k1, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k2, k3]/magM[k2]^2 + (-5*magM[k2]^4 + 9*magM[k3]^4 - 
        11*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + 9*magM[k3]^2))/
       (28*magM[k2]^2*magM[k3]^2)))/magM[k1]^2 + 
   (3*magM[k2]^6 - 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^4 + 
     3*magM[k3]^6 - 3*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
     14*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     29*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
       magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
     4*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
     4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
     3*magM[k2]^4*(2*dot[k1, k2] + 2*dot[k1, k3] + 2*magM[k1]^2 + 
       magM[k2]^2 + 2*magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + 
         magM[k3]^2)) + 3*magM[k2]^2*(-magM[k3]^4 - 
       5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) - 6*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
       2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2 + 
         5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))) + 
     2*magM[k1]^2*(3*magM[k2]^4 + 3*magM[k3]^4 + 15*magM[k3]^2*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         11*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
       magM[k2]^2*(-6*magM[k3]^2 + 15*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2))))/(112*magM[k2]^2*magM[k3]^2*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(176*magM[k3]^2 - 
         139*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2)) - magM[k3]^4*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(49*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2) + 15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
       (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(42*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)^2 - 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
         4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k3]^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)^2 + 24*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
            2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
     (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
       6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (25*magM[k3]^2 - 17*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
       magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
         21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
         4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k3]^4 + 
         5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 - 
         7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
         3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
       magM[k3]^4*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
         6*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
           58*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
            (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) - 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
     magM[k2]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-7*magM[k3]^4 + 5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
           2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(-21*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2) + 319*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (28*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
             magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)^2 - 212*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
            (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) + 
     magM[k1]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 3*magM[k2]^4*(2*dot[k1, k2] + 
         magM[k1]^2 + magM[k2]^2)*(-20*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2) + 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
       3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(7*magM[k3]^4 - 5*magM[k3]^2*
          (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 2*(2*(dot[k1, k2] + dot[k1, k3]) + 
            2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
       magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (120*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (76*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
           15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) + (2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(-60*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2) + 32*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
           6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)*(40*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
             83*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2))))) + 
     magM[k1]^2*(-2*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (21*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
           33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) - (2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k3]^2 - 
           239*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)) + 2*magM[k3]^4*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2)*(65*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2) - 33*(2*(dot[k1, k2] + dot[k1, k3]) + 
             2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2)*(21*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)^2 - 150*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
             2 - 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
            (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) + 88*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
           4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2) + magM[k3]^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2)*(70*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)^2 - 12*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
            (13*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
             75*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)))) + 
       magM[k2]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (-7*magM[k3]^4 + 5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
             2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
           2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*((2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
            (14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
             13*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
             843*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k3]^2*
            (5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
              (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)*(236*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
               22*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                 magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))))))/
    (3024*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (1 - (2*dot[k2, k3])/magM[k3]^2 - ((-2*dot[k1, k3] - 2*dot[k2, k3])*
        (9*magM[k1]^4 - 5*magM[k2]^4 + 3*magM[k2]^2*(2*dot[k1, k2] + 
           magM[k1]^2 + magM[k2]^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)^2 + magM[k1]^2*(24*magM[k2]^2 - 
           11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))))/
       (28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 - (5*magM[k1]^2)/magM[k2]^2 + 
         (3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k2]^2 + 
         (-5*magM[k2]^2 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
           (2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2)/magM[k2]^2)/
          magM[k1]^2 + (14*magM[k2]^2)/magM[k3]^2 - 
         (14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))/magM[k3]^2))/28 + 
      (3*magM[k2]^6 - 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         magM[k3]^4 + 3*magM[k3]^6 - 3*magM[k3]^4*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) + 14*magM[k1]^4*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - 29*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) - magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
        4*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
        3*magM[k2]^4*(2*dot[k1, k2] + 2*dot[k1, k3] + 2*magM[k1]^2 + 
          magM[k2]^2 + 2*magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)) + 3*magM[k2]^2*(-magM[k3]^4 - 
          5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) - 6*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2 + 
            5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))) + 
        2*magM[k1]^2*(3*magM[k2]^4 + 3*magM[k3]^4 + 15*magM[k3]^2*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            11*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          magM[k2]^2*(-6*magM[k3]^2 + 15*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2))))/(112*magM[k2]^2*magM[k3]^2*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
      (magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(176*magM[k3]^2 - 
            139*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k3]^4*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(49*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2) + 15*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(42*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2 - 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 + 20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k3]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(7*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            24*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(25*magM[k3]^2 - 
            17*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k3]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k3]^4 + 
            5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 - 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
            3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k3]^4*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            6*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              58*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(
                2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) - 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
                 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k2]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k3]^4 + 5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(-21*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + 319*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (28*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
                 magM[k3]^2)^2 - 212*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2))) + magM[k1]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 3*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(-20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(7*magM[k3]^4 - 5*magM[k3]^2*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (120*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (76*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
              15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (-60*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            32*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
              6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(40*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
                83*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k1]^2*(-2*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (21*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(202*magM[k3]^2 - 
              239*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 2*magM[k3]^4*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(21*(2*dot[k1, k3] + magM[k1]^2 + 
                 magM[k3]^2)^2 - 150*(2*dot[k2, k3] + magM[k2]^2 + 
                 magM[k3]^2)^2 - 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
               (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) + 88*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2) + magM[k3]^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(70*(2*dot[k1, k3] + magM[k1]^2 + 
                 magM[k3]^2)^2 - 12*(2*(dot[k1, k2] + dot[k1, k3]) + 
                 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
              (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(13*(2*dot[k2, k3] + 
                  magM[k2]^2 + magM[k3]^2) - 75*(2*(dot[k1, k2] + dot[k1, 
                     k3]) + 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2)))) + magM[k2]^2*
           (848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + 6*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k3]^4 + 
              5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*((2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(
                2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(14*(2*dot[k1, k3] + 
                  magM[k1]^2 + magM[k3]^2) - 13*(2*dot[k2, k3] + magM[k2]^2 + 
                  magM[k3]^2) - 843*(2*(dot[k1, k2] + dot[k1, k3]) + 
                  2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
              6*magM[k3]^2*(5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
                 (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k3] + 
                  magM[k1]^2 + magM[k3]^2)*(236*(2*dot[k2, k3] + magM[k2]^2 + 
                    magM[k3]^2) - 22*(2*(dot[k1, k2] + dot[k1, k3]) + 
                    2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^
                     2)))))))/(1008*magM[k1]^2*magM[k2]^2*
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2))))/(2*(dot[k1, k2] + dot[k1, k3]) + 
     2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2))/6 + 
 ((f1^2*dot[k2, hat[z]]*dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + 
       dot[k3, hat[z]])^2)/(2*magM[k2]^2*magM[k3]^2) + 
   (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, k3]/magM[k3]^2 + (9*magM[k1]^4 - 5*magM[k3]^4 - 
        11*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
        3*magM[k3]^2*(2*dot[k1, k3] + 9*magM[k1]^2 + magM[k3]^2))/
       (28*magM[k1]^2*magM[k3]^2)))/magM[k2]^2 - 
   ((-2*dot[k1, k2] - 2*dot[k1, k3])*(9*magM[k2]^4 - 5*magM[k3]^4 + 
      3*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
      magM[k2]^2*(24*magM[k3]^2 - 11*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1*(dot[k2, hat[z]] + dot[k3, hat[z]])*(dot[k1, hat[z]] + 
      dot[k2, hat[z]] + dot[k3, hat[z]])*(-1 + dot[k2, k3]/magM[k2]^2 + 
      (-5*magM[k2]^4 + 9*magM[k3]^4 - 11*magM[k3]^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)^2 + 3*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + 
          9*magM[k3]^2))/(14*magM[k2]^2*magM[k3]^2)))/
    (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
   (f1^2*dot[k1, hat[z]]*(dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k2, k3]/magM[k2]^2 + (-5*magM[k2]^4 + 9*magM[k3]^4 - 
        11*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + 9*magM[k3]^2))/
       (14*magM[k2]^2*magM[k3]^2)))/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
      magM[k3]^2)) + (3*magM[k1]^6 - 3*magM[k1]^4*(2*dot[k1, k2] + 
       magM[k1]^2 + magM[k2]^2) + 3*magM[k3]^6 + 
     magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
     14*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
     magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
     4*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
     4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
     3*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     29*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
       magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     18*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     3*magM[k3]^4*(2*dot[k1, k2] + 2*dot[k2, k3] + 2*magM[k1]^2 + 
       2*magM[k2]^2 + magM[k3]^2 - 5*(2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)) + 3*magM[k3]^2*(-magM[k1]^4 - 
       5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2) - 6*(2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (2*magM[k1]^2 - 5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
       2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2 + 
         5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))) + 
     2*magM[k2]^2*(3*magM[k1]^4 + 3*magM[k3]^4 + 15*magM[k1]^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
       magM[k3]^2*(-6*magM[k1]^2 + 15*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)) - (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (112*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
   (magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
      (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
         2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(176*magM[k1]^2 - 
         139*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2)) - magM[k1]^4*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(49*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2) + 15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
       (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(42*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)^2 - 21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
         20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
           2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k1]^2*
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2) - 35*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)^2 + 24*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 
         6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2)) + 
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
      (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
         3 + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*(25*magM[k1]^2 - 
         17*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2)) + magM[k1]^2*(2*dot[k1, k2] + 
         magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
         21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
         23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
           2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 
         5*magM[k1]^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (-7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 - 
         7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 + 
         3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
           2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
         4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + magM[k1]^4*
        (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2) - 6*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
           58*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
             2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
             magM[k3]^2) - 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
     magM[k3]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
       3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 
         2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k2, k3] + magM[k2]^2 + 
         magM[k3]^2)*(-21*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2) + 319*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
             magM[k1]^2 + magM[k3]^2) - 35*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)^2 - 212*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
            (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) + 
     magM[k2]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
       3*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
       3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(7*magM[k1]^4 - 5*magM[k1]^2*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + magM[k3]^2*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(120*magM[k1]^2*(2*dot[k1, k2] + 
           magM[k1]^2 + magM[k2]^2) - (2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(76*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
           15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) + (2*dot[k2, k3] + magM[k2]^2 + 
         magM[k3]^2)*(-60*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2) + 32*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
           6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2)*(40*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
             83*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2))))) + 
     magM[k2]^2*(-2*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (21*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
           33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) - (2*dot[k2, k3] + magM[k2]^2 + 
         magM[k3]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (202*magM[k1]^2 - 239*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
         2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
           33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)) + (2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
           150*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
           23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
             2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
             magM[k3]^2) + 88*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
            (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
         magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (70*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
           12*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2)*(13*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
             75*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)))) + 
       magM[k3]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
            (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
             magM[k1]^2 + magM[k3]^2)*(14*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2) - 13*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
             843*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k1]^2*
            (5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 2*
                (dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
               magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
              (236*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 22*
                (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)))))))/(3024*magM[k1]^2*magM[k2]^2*
     (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
     (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
      magM[k3]^2)) + (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + 
       dot[k3, hat[z]])^2*(1 - (2*dot[k1, k3])/magM[k1]^2 - 
      ((-2*dot[k1, k2] - 2*dot[k1, k3])*(9*magM[k2]^4 - 5*magM[k3]^4 + 
         3*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         magM[k2]^2*(24*magM[k3]^2 - 11*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2))))/(28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 - (5*magM[k2]^2)/magM[k3]^2 + (14*magM[k3]^2)/magM[k1]^2 - 
         (14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))/magM[k1]^2 + 
         (3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))/magM[k3]^2 + 
         (-5*magM[k3]^2 + 3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
           (2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2)/magM[k3]^2)/
          magM[k2]^2))/28 + (3*magM[k1]^6 - 3*magM[k1]^4*
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 3*magM[k3]^6 + 
        magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        14*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        4*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
        4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
        3*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        29*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) + 18*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        3*magM[k3]^4*(2*dot[k1, k2] + 2*dot[k2, k3] + 2*magM[k1]^2 + 
          2*magM[k2]^2 + magM[k3]^2 - 5*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)) + 3*magM[k3]^2*(-magM[k1]^4 - 
          5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2) - 6*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*magM[k1]^2 - 5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
          2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2 + 
            5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))) + 
        2*magM[k2]^2*(3*magM[k1]^4 + 3*magM[k3]^4 + 15*magM[k1]^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          magM[k3]^2*(-6*magM[k1]^2 + 15*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)) - (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
       (112*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)) + (magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(176*magM[k1]^2 - 
            139*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k1]^4*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(49*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) + 15*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(42*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 - 21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
              2 + 20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k1]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(7*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
            24*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^3 + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*(25*magM[k1]^2 - 
            17*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k1]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 4*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-7*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^3 - 7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
              3 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k1]^4*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            6*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
              58*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) - 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k3]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-21*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            319*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
                magM[k1]^2 + magM[k3]^2) - 35*(2*dot[k1, k3] + magM[k1]^2 + 
                 magM[k3]^2)^2 - 212*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + 
                 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2))) + magM[k2]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + 3*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(7*magM[k1]^4 - 5*magM[k1]^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (120*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (76*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
              15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-60*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            32*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
              6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k2] + magM[k1]^2 + 
                magM[k2]^2)*(40*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
                83*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k2]^2*(-2*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (21*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^
                2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(202*magM[k1]^2 - 239*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2)) + 2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(21*(2*dot[k1, k2] + magM[k1]^2 + 
                 magM[k2]^2)^2 - 150*(2*dot[k1, k3] + magM[k1]^2 + 
                 magM[k3]^2)^2 - 23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
               (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) + 88*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k3] + 
                 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(70*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
              12*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                 magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k2] + 
                magM[k1]^2 + magM[k2]^2)*(13*(2*dot[k1, k3] + magM[k1]^2 + 
                  magM[k3]^2) - 75*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                    dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
          magM[k3]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*(
                2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + 
                 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
                magM[k1]^2 + magM[k3]^2)*(14*(2*dot[k1, k2] + magM[k1]^2 + 
                  magM[k2]^2) - 13*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^
                   2) - 843*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k1]^2*(
                5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
                  2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
                 (236*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
                  22*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                    magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))))))/
       (1008*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
     magM[k2]^2 + magM[k3]^2))/6 + 
 ((f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + 
       dot[k3, hat[z]])^2)/(2*magM[k1]^2*magM[k2]^2) + 
   (f1*(dot[k1, hat[z]] + dot[k2, hat[z]])*(dot[k1, hat[z]] + 
      dot[k2, hat[z]] + dot[k3, hat[z]])*(-1 + dot[k1, k2]/magM[k2]^2 + 
      (9*magM[k1]^4 - 5*magM[k2]^4 - 11*magM[k1]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)^2 + 3*magM[k2]^2*(2*dot[k1, k2] + 9*magM[k1]^2 + 
          magM[k2]^2))/(14*magM[k1]^2*magM[k2]^2)))/
    (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
   (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
   ((-2*dot[k1, k3] - 2*dot[k2, k3])*(-5*magM[k1]^4 + 9*magM[k2]^4 + 
      3*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
      2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
      magM[k2]^2*(24*magM[k1]^2 - 11*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1^2*(dot[k1, hat[z]] + dot[k2, hat[z]])*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k1, k2]/magM[k2]^2 + (9*magM[k1]^4 - 5*magM[k2]^4 - 
        11*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        3*magM[k2]^2*(2*dot[k1, k2] + 9*magM[k1]^2 + magM[k2]^2))/
       (14*magM[k1]^2*magM[k2]^2)))/((2*dot[k1, k2] + magM[k1]^2 + 
      magM[k2]^2)*magM[k3]^2) + 
   (f1*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, k3]/magM[k1]^2 + (-5*magM[k1]^4 + 9*magM[k3]^4 - 
        11*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
        3*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 9*magM[k3]^2))/
       (28*magM[k1]^2*magM[k3]^2)))/magM[k2]^2 + 
   (3*magM[k1]^6 - 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^4 + 
     3*magM[k3]^6 + 14*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
     29*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
      (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
     magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
     18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
     4*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
     3*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
       magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
       magM[k2]^2 + magM[k3]^2) - 3*magM[k1]^4*(2*dot[k1, k2] + 
       2*dot[k2, k3] + magM[k1]^2 + 2*magM[k2]^2 + 2*magM[k3]^2 - 
       5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
     3*magM[k1]^2*(-magM[k3]^4 - 6*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
         2 - 5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
       (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*magM[k3]^2 - 
         5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
       2*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2 + 
         5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))) + 
     2*magM[k2]^2*(3*magM[k1]^4 + 3*magM[k3]^4 + 15*magM[k3]^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
       magM[k1]^2*(-6*magM[k3]^2 + 15*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)) - (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (112*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
   (magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(176*magM[k3]^2 - 
         139*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2)) - magM[k3]^4*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(49*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2) + 15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
       (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(-21*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)^2 + 42*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
           2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k3]^2*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
         7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + 24*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2)) + 
     (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
       6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (25*magM[k3]^2 - 17*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
       magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
         21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
           2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k3]^4 + 
         5*magM[k3]^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 - 
         7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
         3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k1, k3] + 
           2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
         4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + magM[k3]^4*
        (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
         6*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
           58*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
             2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
             magM[k3]^2) - 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
     magM[k1]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-7*magM[k3]^4 + 5*magM[k3]^2*(2*dot[k1, k3] + 
           2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
       (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (-21*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         319*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (-35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
           28*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
             magM[k2]^2 + magM[k3]^2) - 212*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
           6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2))) + 
     magM[k2]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 3*magM[k1]^4*(2*dot[k1, k2] + 
         magM[k1]^2 + magM[k2]^2)*(7*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2) - 20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
       3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(7*magM[k3]^4 - 5*magM[k3]^2*
          (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + magM[k1]^2*(2*dot[k1, k2] + 
         magM[k1]^2 + magM[k2]^2)*(120*magM[k3]^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) - (2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(76*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
           15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) + (2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(-60*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2) + 32*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
           6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)*(40*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
             83*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2))))) + 
     magM[k2]^2*(-2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (21*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
           33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) - (2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k3]^2 - 
           239*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)) + 2*magM[k3]^4*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2)*(65*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2) - 33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2)*(-150*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)^2 + 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
             2 + 88*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
            (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) - 23*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
           4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2) + magM[k3]^2*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2)*(70*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)^2 - 12*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
            (13*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
             75*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)))) + 
       magM[k1]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (-7*magM[k3]^4 + 5*magM[k3]^2*(2*dot[k1, k3] + 
             2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
             magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          ((2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
             magM[k2]^2 + magM[k3]^2)*(-13*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2) + 14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
             843*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k3]^2*
            (5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 2*
                (dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
               magM[k3]^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
              (236*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 22*
                (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)))))))/(3024*magM[k1]^2*magM[k2]^2*
     (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
     (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
      magM[k3]^2)) + (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + 
       dot[k3, hat[z]])^2*(1 - (2*dot[k1, k3])/magM[k3]^2 - 
      ((-2*dot[k1, k3] - 2*dot[k2, k3])*(-5*magM[k1]^4 + 9*magM[k2]^4 + 
         3*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
         magM[k2]^2*(24*magM[k1]^2 - 11*(2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2))))/(28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 - (5*magM[k2]^2)/magM[k1]^2 + 
         (3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k1]^2 + 
         (-5*magM[k1]^2 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
           (2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2)/magM[k1]^2)/
          magM[k2]^2 + (14*magM[k1]^2)/magM[k3]^2 - 
         (14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))/magM[k3]^2))/28 + 
      (3*magM[k1]^6 - 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         magM[k3]^4 + 3*magM[k3]^6 + 14*magM[k2]^4*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) - 29*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
        4*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
        3*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) - magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - 3*magM[k1]^4*(2*dot[k1, k2] + 
          2*dot[k2, k3] + magM[k1]^2 + 2*magM[k2]^2 + 2*magM[k3]^2 - 
          5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
        3*magM[k1]^2*(-magM[k3]^4 - 6*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)^2 - 5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*magM[k3]^2 - 
            5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
          2*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2 + 
            5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))) + 
        2*magM[k2]^2*(3*magM[k1]^4 + 3*magM[k3]^4 + 15*magM[k3]^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          magM[k1]^2*(-6*magM[k3]^2 + 15*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)) - (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
       (112*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)) + (magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(176*magM[k3]^2 - 
            139*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k3]^4*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(49*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + 15*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-21*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2 + 42*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 20*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k3]^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-35*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2 + 7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            24*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(25*magM[k3]^2 - 
            17*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k3]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 4*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-7*magM[k3]^4 + 5*magM[k3]^2*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-7*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^3 - 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              3 + 3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k3]^4*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
            6*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
              58*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) - 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k1]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k3]^4 + 5*magM[k3]^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(-21*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2) + 319*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
              28*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2) - 212*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + 
                 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2))) + magM[k2]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 3*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(7*magM[k3]^4 - 5*magM[k3]^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (120*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (76*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
              15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (-60*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            32*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(40*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
                83*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k2]^2*(-2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (21*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(202*magM[k3]^2 - 239*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2)) + 2*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(-150*(2*dot[k1, k3] + magM[k1]^2 + 
                 magM[k3]^2)^2 + 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
                2 + 88*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(
                2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) - 23*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k3] + 
                 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(70*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              12*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                 magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2)*(13*(2*dot[k1, k3] + magM[k1]^2 + 
                  magM[k3]^2) - 75*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                    dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
          magM[k1]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-7*magM[k3]^4 + 5*magM[k3]^2*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             ((2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2)*(-13*(2*dot[k1, k3] + magM[k1]^2 + 
                  magM[k3]^2) + 14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^
                   2) - 843*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k3]^2*(
                5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
                  2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
                 (236*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
                  22*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                    magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))))))/
       (1008*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
     magM[k2]^2 + magM[k3]^2))/6 + 
 ((f1^2*dot[k2, hat[z]]*dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + 
       dot[k3, hat[z]])^2)/(2*magM[k2]^2*magM[k3]^2) + 
   (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1*dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, k2]/magM[k2]^2 + (9*magM[k1]^4 - 5*magM[k2]^4 - 
        11*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        3*magM[k2]^2*(2*dot[k1, k2] + 9*magM[k1]^2 + magM[k2]^2))/
       (28*magM[k1]^2*magM[k2]^2)))/magM[k3]^2 - 
   ((-2*dot[k1, k2] - 2*dot[k1, k3])*(-5*magM[k2]^4 + 9*magM[k3]^4 + 
      3*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
      magM[k3]^2*(24*magM[k2]^2 - 11*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1*(dot[k2, hat[z]] + dot[k3, hat[z]])*(dot[k1, hat[z]] + 
      dot[k2, hat[z]] + dot[k3, hat[z]])*(-1 + dot[k2, k3]/magM[k3]^2 + 
      (9*magM[k2]^4 - 5*magM[k3]^4 - 11*magM[k2]^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)^2 + 3*magM[k3]^2*(2*dot[k2, k3] + 9*magM[k2]^2 + 
          magM[k3]^2))/(14*magM[k2]^2*magM[k3]^2)))/
    (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
   (f1^2*dot[k1, hat[z]]*(dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k2, k3]/magM[k3]^2 + (9*magM[k2]^4 - 5*magM[k3]^4 - 
        11*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*magM[k3]^2*(2*dot[k2, k3] + 9*magM[k2]^2 + magM[k3]^2))/
       (14*magM[k2]^2*magM[k3]^2)))/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
      magM[k3]^2)) + (3*magM[k1]^6 + 3*magM[k2]^6 + 
     magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
     4*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
     14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^4 - 
     3*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
     magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
     4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
       magM[k1]^2 + magM[k3]^2) - 3*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + 
       magM[k3]^2) - 29*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
       magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     3*magM[k2]^4*(2*dot[k1, k3] + 2*dot[k2, k3] + 2*magM[k1]^2 + 
       magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
       2*magM[k3]^2) + 3*magM[k2]^2*(-magM[k1]^4 - 
       6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
       5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2) + (2*magM[k1]^2 - 
         5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 2*magM[k1]^2*(2*dot[k1, k3] + 
         magM[k1]^2 + 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         magM[k3]^2)) + 2*magM[k3]^2*(3*magM[k1]^4 + 3*magM[k2]^4 + 
       15*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
       magM[k2]^2*(-6*magM[k1]^2 + 15*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)) - (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (112*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
   (magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
      (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
         2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(176*magM[k1]^2 - 
         139*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2)) - magM[k1]^4*(2*dot[k1, k2] + 
         magM[k1]^2 + magM[k2]^2)*(49*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2) + 15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
       (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)^2 + 42*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
         23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
           2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k1]^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
         7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2) + 24*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2)) + 
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
      (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
         3 + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*(25*magM[k1]^2 - 
         17*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2)) + magM[k1]^2*(2*dot[k1, k2] + 
         magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
         21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
         23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
           2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 
         5*magM[k1]^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (-7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 - 
         7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 + 
         3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k2] + 
           2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
         4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + magM[k1]^4*
        (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
         6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
           58*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
             2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
             magM[k3]^2) - 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
     magM[k2]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
       3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 
         2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k2, k3] + magM[k2]^2 + 
         magM[k3]^2)*(-21*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2) + 319*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
           28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
             magM[k1]^2 + magM[k3]^2) - 212*(2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
           6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2))) + 
     magM[k3]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
       3*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
         20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
       3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(7*magM[k1]^4 - 5*magM[k1]^2*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + magM[k2]^2*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(120*magM[k1]^2*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2) - (2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(76*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
           15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) + (2*dot[k2, k3] + magM[k2]^2 + 
         magM[k3]^2)*(-60*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2) + 32*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
           6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)*(40*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
             83*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2))))) + 
     magM[k3]^2*(-2*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (21*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
           33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) - (2*dot[k2, k3] + magM[k2]^2 + 
         magM[k3]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (202*magM[k1]^2 - 239*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
         2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
           33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)) + (2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (-150*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
           21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
           88*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
             2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
             magM[k3]^2) - 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
            (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
         magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (70*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
           12*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)*(13*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
             75*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)))) + 
       magM[k2]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
            (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
             magM[k1]^2 + magM[k3]^2)*(-13*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2) + 14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
             843*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k1]^2*
            (5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 2*
                (dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
               magM[k3]^2) + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
              (236*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 22*
                (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)))))))/(3024*magM[k1]^2*magM[k2]^2*
     (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
     (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
      magM[k3]^2)) + (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + 
       dot[k3, hat[z]])^2*(1 - (2*dot[k1, k2])/magM[k1]^2 - 
      ((-2*dot[k1, k2] - 2*dot[k1, k3])*(-5*magM[k2]^4 + 9*magM[k3]^4 + 
         3*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         magM[k3]^2*(24*magM[k2]^2 - 11*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2))))/(28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 + (14*magM[k2]^2)/magM[k1]^2 - 
         (14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k1]^2 - 
         (5*magM[k3]^2)/magM[k2]^2 + (3*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2))/magM[k2]^2 + (-5*magM[k2]^2 + 
           3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
           (2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2)/magM[k2]^2)/
          magM[k3]^2))/28 + (3*magM[k1]^6 + 3*magM[k2]^6 + 
        magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
        4*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^4 - 
        3*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) - 3*magM[k1]^4*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - 29*magM[k1]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) + 18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) - 3*magM[k2]^4*(2*dot[k1, k3] + 2*dot[k2, k3] + 
          2*magM[k1]^2 + magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2) + 2*magM[k3]^2) + 3*magM[k2]^2*
         (-magM[k1]^4 - 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
          5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2) + (2*magM[k1]^2 - 
            5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 2*magM[k1]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            magM[k3]^2)) + 2*magM[k3]^2*(3*magM[k1]^4 + 3*magM[k2]^4 + 
          15*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          magM[k2]^2*(-6*magM[k1]^2 + 15*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)) - (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
       (112*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)) + (magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(176*magM[k1]^2 - 
            139*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k1]^4*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(49*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2) + 15*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 + 42*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
              2 + 23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 20*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k1]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-35*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 + 7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            24*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^3 + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*(25*magM[k1]^2 - 
            17*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k1]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 4*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-7*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^3 - 7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
              3 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k1]^4*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
              58*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
                2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) - 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k2]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-21*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            319*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
              28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
                magM[k1]^2 + magM[k3]^2) - 212*(2*dot[k1, k2] + magM[k1]^2 + 
                magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + 
                 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2))) + magM[k3]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + 3*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(7*magM[k1]^4 - 5*magM[k1]^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (120*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (76*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
              15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-60*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            32*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
              6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(40*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
                83*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k3]^2*(-2*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (21*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^
                2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(202*magM[k1]^2 - 239*(2*dot[k1, k2] + 
                2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2)) + 2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(-150*(2*dot[k1, k2] + magM[k1]^2 + 
                 magM[k2]^2)^2 + 21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
                2 + 88*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(
                2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) - 23*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + 
                 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(70*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
              12*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                 magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + 
                magM[k1]^2 + magM[k3]^2)*(13*(2*dot[k1, k2] + magM[k1]^2 + 
                  magM[k2]^2) - 75*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                    dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
          magM[k2]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*(
                2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k2] + 
                 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
                magM[k1]^2 + magM[k3]^2)*(-13*(2*dot[k1, k2] + magM[k1]^2 + 
                  magM[k2]^2) + 14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^
                   2) - 843*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k1]^2*(
                5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
                  2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2) + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
                 (236*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
                  22*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                    magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))))))/
       (1008*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
     magM[k2]^2 + magM[k3]^2))/6 + 
 ((f1^2*dot[k1, hat[z]]*dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + 
       dot[k3, hat[z]])^2)/(2*magM[k1]^2*magM[k3]^2) + 
   (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1*dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, k2]/magM[k1]^2 + (-5*magM[k1]^4 + 9*magM[k2]^4 - 
        11*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        3*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 9*magM[k2]^2))/
       (28*magM[k1]^2*magM[k2]^2)))/magM[k3]^2 - 
   ((-2*dot[k1, k2] - 2*dot[k2, k3])*(-5*magM[k1]^4 + 9*magM[k3]^4 + 
      3*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
      2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
      magM[k3]^2*(24*magM[k1]^2 - 11*(2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1*(dot[k1, hat[z]] + dot[k3, hat[z]])*(dot[k1, hat[z]] + 
      dot[k2, hat[z]] + dot[k3, hat[z]])*(-1 + dot[k1, k3]/magM[k3]^2 + 
      (9*magM[k1]^4 - 5*magM[k3]^4 - 11*magM[k1]^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)^2 + 3*magM[k3]^2*(2*dot[k1, k3] + 9*magM[k1]^2 + 
          magM[k3]^2))/(14*magM[k1]^2*magM[k3]^2)))/
    (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
   (f1^2*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k1, k3]/magM[k3]^2 + (9*magM[k1]^4 - 5*magM[k3]^4 - 
        11*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
        3*magM[k3]^2*(2*dot[k1, k3] + 9*magM[k1]^2 + magM[k3]^2))/
       (14*magM[k1]^2*magM[k3]^2)))/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
      magM[k3]^2)) + (3*magM[k1]^6 + 3*magM[k2]^6 + 
     magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
     4*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
     14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^4 - 
     3*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
     29*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
     18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
      (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
     3*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
     4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k2, k3] + 
       magM[k2]^2 + magM[k3]^2) + 14*(2*dot[k1, k2] + magM[k1]^2 + 
       magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
     3*magM[k1]^4*(2*dot[k1, k3] + 2*dot[k2, k3] + magM[k1]^2 + 
       2*magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
       2*magM[k3]^2) + 3*magM[k1]^2*(-magM[k2]^4 - 
       6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
       (2*magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
       5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 2*magM[k2]^2*(2*dot[k2, k3] + 
         magM[k2]^2 + 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         magM[k3]^2)) + 2*magM[k3]^2*(3*magM[k1]^4 + 3*magM[k2]^4 + 
       15*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
       magM[k1]^2*(-6*magM[k2]^2 + 15*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)) - (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (112*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
   (magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(176*magM[k2]^2 - 
         139*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2)) - magM[k2]^4*(2*dot[k1, k2] + 
         magM[k1]^2 + magM[k2]^2)*(49*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2) + 15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
       (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)^2 + 42*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
           2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k2]^2*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
         7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + 24*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2)) + 
     (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
      (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(25*magM[k2]^2 - 
         17*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2)) + magM[k2]^2*(2*dot[k1, k2] + 
         magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
         21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
         23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
           2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k2]^4 + 
         5*magM[k2]^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
           magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
         2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 - 
         7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
         3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k2] + 
           2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
         4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + magM[k2]^4*
        (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
         6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
           58*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
             2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
             magM[k3]^2) - 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
     magM[k1]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
        (-7*magM[k2]^4 + 5*magM[k2]^2*(2*dot[k1, k2] + 
           2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
           magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
       (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (-21*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         319*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
           28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
             magM[k2]^2 + magM[k3]^2) - 212*(2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
           6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2))) + 
     magM[k3]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2) + 3*magM[k1]^4*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(7*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2) - 20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
       3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2)*(7*magM[k2]^4 - 5*magM[k2]^2*
          (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
           magM[k2]^2 + magM[k3]^2) - 
         2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)^2) + magM[k1]^2*(2*dot[k1, k3] + 
         magM[k1]^2 + magM[k3]^2)*(120*magM[k2]^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) - (2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(76*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
           15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) + (2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)*(-60*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2) + 32*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
           6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)*(40*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
             83*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2))))) + 
     magM[k3]^2*(-2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (21*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
           33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2))) - (2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k2]^2 - 
           239*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)) + 2*magM[k2]^4*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2)*(65*(2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2) - 33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2)*(-150*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)^2 + 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
             2 + 88*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
            (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2) - 23*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
           4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)^2) + magM[k2]^2*(2*dot[k1, k2] + 
           magM[k1]^2 + magM[k2]^2)*(70*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)^2 - 12*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
            (13*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
             75*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)))) + 
       magM[k1]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
          (-7*magM[k2]^4 + 5*magM[k2]^2*(2*dot[k1, k2] + 
             2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
             magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
          ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
             magM[k2]^2 + magM[k3]^2)*(-13*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2) + 14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
             843*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^
                2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k2]^2*
            (5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 2*
                (dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
               magM[k3]^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
              (236*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 22*
                (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)))))))/(3024*magM[k1]^2*magM[k2]^2*
     (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
     (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
      magM[k3]^2)) + (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + 
       dot[k3, hat[z]])^2*(1 - (2*dot[k1, k2])/magM[k2]^2 - 
      ((-2*dot[k1, k2] - 2*dot[k2, k3])*(-5*magM[k1]^4 + 9*magM[k3]^4 + 
         3*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
         2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
         magM[k3]^2*(24*magM[k1]^2 - 11*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2))))/(28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 + (14*magM[k1]^2)/magM[k2]^2 - 
         (14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k2]^2 - 
         (5*magM[k3]^2)/magM[k1]^2 + (3*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2))/magM[k1]^2 + (-5*magM[k1]^2 + 
           3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
           (2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2)/magM[k1]^2)/
          magM[k3]^2))/28 + (3*magM[k1]^6 + 3*magM[k2]^6 + 
        magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
        4*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^4 - 
        3*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        29*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) - 3*magM[k2]^4*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 14*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        3*magM[k1]^4*(2*dot[k1, k3] + 2*dot[k2, k3] + magM[k1]^2 + 
          2*magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          2*magM[k3]^2) + 3*magM[k1]^2*(-magM[k2]^4 - 
          6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
          (2*magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
          5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 2*magM[k2]^2*(2*dot[k2, k3] + 
            magM[k2]^2 + 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            magM[k3]^2)) + 2*magM[k3]^2*(3*magM[k1]^4 + 3*magM[k2]^4 + 
          15*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          magM[k1]^2*(-6*magM[k2]^2 + 15*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)) - (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
       (112*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)) + (magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(176*magM[k2]^2 - 
            139*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k2]^4*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(49*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + 15*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 + 42*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 + 23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 20*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k2]^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-35*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 + 7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            24*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(25*magM[k2]^2 - 
            17*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k2]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 4*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-7*magM[k2]^4 + 5*magM[k2]^2*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-7*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^3 - 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              3 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k2]^4*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
            6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
              58*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
                2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) - 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k1]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k2]^4 + 5*magM[k2]^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(-21*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) + 319*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
              28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2) - 212*(2*dot[k1, k2] + magM[k1]^2 + 
                magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + 
                 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2))) + magM[k3]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*magM[k1]^4*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(7*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) - 20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(7*magM[k2]^4 - 5*magM[k2]^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (120*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (76*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
              15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (-60*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            32*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(40*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
                83*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k3]^2*(-2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (21*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k2]^2 - 
              239*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 2*magM[k2]^4*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(-150*(2*dot[k1, k2] + magM[k1]^2 + 
                 magM[k2]^2)^2 + 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
                2 + 88*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(
                2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) - 23*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + 
                 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(70*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              12*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                 magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2)*(13*(2*dot[k1, k2] + magM[k1]^2 + 
                  magM[k2]^2) - 75*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                    dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
          magM[k1]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-7*magM[k2]^4 + 5*magM[k2]^2*(2*dot[k1, k2] + 
                2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2)*(-13*(2*dot[k1, k2] + magM[k1]^2 + 
                  magM[k2]^2) + 14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^
                   2) - 843*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k2]^2*(
                5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
                  2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
                 (236*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
                  22*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                    magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))))))/
       (1008*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
     magM[k2]^2 + magM[k3]^2))/6


==> anc/K3r_h.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(b10 + (2*b5*dot[k2, k3])/magM[k2]^2 + 
   (b1*f1^2*dot[k1, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2)/
    (2*magM[k1]^2*magM[k3]^2) + (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*
     dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
   (b2*(-2*dot[k1, k2] - 2*dot[k2, k3])*(9*magM[k1]^4 - 5*magM[k3]^4 + 
      3*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
      2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
      magM[k1]^2*(24*magM[k3]^2 - 11*(2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (b6*(24 - (5*magM[k1]^2)/magM[k3]^2 + (14*magM[k3]^2)/magM[k2]^2 + 
      (3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))/magM[k3]^2 - 
      (14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))/magM[k2]^2 + 
      (-5*magM[k3]^2 + 3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        (2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2)/magM[k3]^2)/
       magM[k1]^2))/14 + (f1*dot[k1, hat[z]]*(dot[k1, hat[z]] + 
      dot[k2, hat[z]] + dot[k3, hat[z]])*(b5 + (b1*dot[k2, k3])/magM[k3]^2 + 
      (b2*(9*magM[k2]^4 - 5*magM[k3]^4 - 11*magM[k2]^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)^2 + 3*magM[k3]^2*(2*dot[k2, k3] + 9*magM[k2]^2 + 
           magM[k3]^2)))/(28*magM[k2]^2*magM[k3]^2)))/magM[k1]^2 + 
   (b1*f1*(dot[k1, hat[z]] + dot[k3, hat[z]])*(dot[k1, hat[z]] + 
      dot[k2, hat[z]] + dot[k3, hat[z]])*(-1 + dot[k1, k3]/magM[k1]^2 + 
      (-5*magM[k1]^4 + 9*magM[k3]^4 - 11*magM[k3]^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)^2 + 3*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
          9*magM[k3]^2))/(14*magM[k1]^2*magM[k3]^2)))/
    (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
   (f1^2*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k1, k3]/magM[k1]^2 + (-5*magM[k1]^4 + 9*magM[k3]^4 - 
        11*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
        3*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 9*magM[k3]^2))/
       (14*magM[k1]^2*magM[k3]^2)))/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
      magM[k3]^2)) + 
   (b1*(3*magM[k2]^6 - 3*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + 
        magM[k2]^2) + 3*magM[k3]^6 - 3*magM[k2]^4*(2*dot[k1, k3] + 
        magM[k1]^2 + magM[k3]^2) + 14*magM[k1]^4*(2*dot[k2, k3] + 
        magM[k2]^2 + magM[k3]^2) + magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + 
        magM[k3]^2) - magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
      29*magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
        magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
      4*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
      4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
      18*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
      3*magM[k3]^4*(2*dot[k1, k2] + 2*dot[k1, k3] + 2*magM[k1]^2 + 
        2*magM[k2]^2 + magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2)) + 3*magM[k3]^2*(-magM[k2]^4 - 
        5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - 6*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*magM[k2]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
        2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2 + 
          5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))) + 
      2*magM[k1]^2*(3*magM[k2]^4 + 3*magM[k3]^4 + 15*magM[k2]^2*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          11*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
        magM[k3]^2*(-6*magM[k2]^2 + 15*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)))))/(112*magM[k2]^2*magM[k3]^2*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (b8*(magM[k1]^4*(-5*(-2*(dot[k1, k2] + dot[k1, k3]) - 2*dot[k2, k3] - 
           magM[k1]^2 - magM[k3]^2)^2 + 14*magM[k3]^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) - 5*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)^2 + 2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*magM[k2]^2 - 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          5*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2))) + (-2*dot[k1, k3] - magM[k1]^2)*
       (14*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         ((-2*(dot[k1, k2] + dot[k1, k3]) - 2*dot[k2, k3] - magM[k1]^2 - 
            magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(9*magM[k2]^2 - 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + magM[k3]^2*
         (-5*(-2*(dot[k1, k2] + dot[k1, k3]) - 2*dot[k2, k3] - magM[k1]^2 - 
             magM[k3]^2)^2 - 19*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*magM[k2]^2 - 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            5*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)))) + magM[k1]^2*
       (28*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        3*(-2*(dot[k1, k2] + dot[k1, k3]) - 2*dot[k2, k3] - magM[k1]^2 - 
           magM[k3]^2)^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 + 
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(-22*magM[k2]^2 + 
          28*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
          6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - 2*magM[k3]^2*
         (-5*(-2*(dot[k1, k2] + dot[k1, k3]) - 2*dot[k2, k3] - magM[k1]^2 - 
             magM[k3]^2)^2 + 9*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(-24*magM[k2]^2 + 
            14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            10*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))))))/(56*magM[k1]^2*magM[k2]^2*
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
   (b3*(magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(176*magM[k2]^2 - 
          139*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - magM[k2]^4*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(49*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2) + 15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(42*(2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2)^2 - 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
          4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k2]^2*
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + 24*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
             2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
      (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(25*magM[k2]^2 - 
          17*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) + magM[k2]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
          21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
          4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k2]^4 + 
          5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 - 
          7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
        magM[k2]^4*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
          6*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
            58*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
      magM[k3]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-7*magM[k2]^4 + 5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
            2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)*(-21*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 319*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2 - 212*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) + 
      magM[k1]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 3*magM[k3]^4*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(-20*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2) + 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
        3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(7*magM[k2]^4 - 5*magM[k2]^2*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 2*(2*(dot[k1, k2] + dot[k1, k3]) + 
             2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
        magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (120*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (76*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + (2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)*(-60*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2) + 32*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(40*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              83*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
      magM[k1]^2*(-2*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (21*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) - (2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k2]^2 - 
            239*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + 2*magM[k2]^4*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(65*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) - 33*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(21*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 - 150*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 - 23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 88*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + magM[k2]^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(70*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 - 12*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (13*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              75*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
        magM[k3]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k2]^4 + 5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              13*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              843*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k2]^2*
             (5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(2*(dot[k1, k2] + 
                  dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(
                236*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
                22*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))))))/
    (3024*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (1 - (2*dot[k2, k3])/magM[k2]^2 - ((-2*dot[k1, k2] - 2*dot[k2, k3])*
        (9*magM[k1]^4 - 5*magM[k3]^4 + 3*magM[k3]^2*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)^2 + magM[k1]^2*(24*magM[k3]^2 - 
           11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))))/
       (28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 - (5*magM[k1]^2)/magM[k3]^2 + (14*magM[k3]^2)/magM[k2]^2 + 
         (3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))/magM[k3]^2 - 
         (14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))/magM[k2]^2 + 
         (-5*magM[k3]^2 + 3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
           (2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2)/magM[k3]^2)/
          magM[k1]^2))/28 + (3*magM[k2]^6 - 3*magM[k2]^4*
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 3*magM[k3]^6 - 
        3*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        14*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        29*magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) - 4*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)^2 + 4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        18*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
        3*magM[k3]^4*(2*dot[k1, k2] + 2*dot[k1, k3] + 2*magM[k1]^2 + 
          2*magM[k2]^2 + magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)) + 3*magM[k3]^2*(-magM[k2]^4 - 
          5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) - 6*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*magM[k2]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2 + 
            5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))) + 
        2*magM[k1]^2*(3*magM[k2]^4 + 3*magM[k3]^4 + 15*magM[k2]^2*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            11*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          magM[k3]^2*(-6*magM[k2]^2 + 15*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2))))/(112*magM[k2]^2*magM[k3]^2*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
      (magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(176*magM[k2]^2 - 
            139*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k2]^4*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(49*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) + 15*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(42*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 - 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 + 20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k2]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(7*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            24*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(25*magM[k2]^2 - 
            17*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k2]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k2]^4 + 
            5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 - 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
            3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k2]^4*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            6*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              58*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(
                2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) - 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
                 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k3]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k2]^4 + 5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(-21*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + 319*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
                 magM[k3]^2)^2 - 212*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2))) + magM[k1]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*magM[k3]^4*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-20*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) + 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(7*magM[k2]^4 - 5*magM[k2]^2*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (120*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (76*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
              15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (-60*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            32*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
              6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k2] + magM[k1]^2 + 
                magM[k2]^2)*(40*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
                83*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k1]^2*(-2*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (21*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k2]^2 - 
              239*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 2*magM[k2]^4*
             (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(21*(2*dot[k1, k2] + magM[k1]^2 + 
                 magM[k2]^2)^2 - 150*(2*dot[k2, k3] + magM[k2]^2 + 
                 magM[k3]^2)^2 - 23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
               (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) + 88*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2) + magM[k2]^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(70*(2*dot[k1, k2] + magM[k1]^2 + 
                 magM[k2]^2)^2 - 12*(2*(dot[k1, k2] + dot[k1, k3]) + 
                 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
              (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(13*(2*dot[k2, k3] + 
                  magM[k2]^2 + magM[k3]^2) - 75*(2*(dot[k1, k2] + dot[k1, 
                     k3]) + 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2)))) + magM[k3]^2*
           (848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-7*magM[k2]^4 + 5*magM[k2]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
                2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(
                2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(14*(2*dot[k1, k2] + 
                  magM[k1]^2 + magM[k2]^2) - 13*(2*dot[k2, k3] + magM[k2]^2 + 
                  magM[k3]^2) - 843*(2*(dot[k1, k2] + dot[k1, k3]) + 
                  2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
              6*magM[k2]^2*(5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
                 (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + 
                  magM[k1]^2 + magM[k2]^2)*(236*(2*dot[k2, k3] + magM[k2]^2 + 
                    magM[k3]^2) - 22*(2*(dot[k1, k2] + dot[k1, k3]) + 
                    2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^
                     2)))))))/(1008*magM[k1]^2*magM[k2]^2*
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2))))/(2*(dot[k1, k2] + dot[k1, k3]) + 
     2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2))/6 + 
 (b10 + (b1*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2)/
    (2*magM[k1]^2*magM[k2]^2) + (b1*f1*(dot[k1, hat[z]] + dot[k2, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (-1 + dot[k1, k2]/magM[k1]^2 + (-5*magM[k1]^4 + 9*magM[k2]^4 - 
        11*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        3*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 9*magM[k2]^2))/
       (14*magM[k1]^2*magM[k2]^2)))/(2*dot[k1, k2] + magM[k1]^2 + 
     magM[k2]^2) + (2*b5*dot[k2, k3])/magM[k3]^2 + 
   (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
   (b2*(-2*dot[k1, k3] - 2*dot[k2, k3])*(9*magM[k1]^4 - 5*magM[k2]^4 + 
      3*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
      2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
      magM[k1]^2*(24*magM[k2]^2 - 11*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1^2*(dot[k1, hat[z]] + dot[k2, hat[z]])*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k1, k2]/magM[k1]^2 + (-5*magM[k1]^4 + 9*magM[k2]^4 - 
        11*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        3*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 9*magM[k2]^2))/
       (14*magM[k1]^2*magM[k2]^2)))/((2*dot[k1, k2] + magM[k1]^2 + 
      magM[k2]^2)*magM[k3]^2) + 
   (b6*(24 - (5*magM[k1]^2)/magM[k2]^2 + 
      (3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k2]^2 + 
      (-5*magM[k2]^2 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        (2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2)/magM[k2]^2)/
       magM[k1]^2 + (14*magM[k2]^2)/magM[k3]^2 - 
      (14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))/magM[k3]^2))/14 + 
   (f1*dot[k1, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (b5 + (b1*dot[k2, k3])/magM[k2]^2 + 
      (b2*(-5*magM[k2]^4 + 9*magM[k3]^4 - 11*magM[k3]^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)^2 + 3*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + 
           9*magM[k3]^2)))/(28*magM[k2]^2*magM[k3]^2)))/magM[k1]^2 + 
   (b1*(3*magM[k2]^6 - 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       magM[k3]^4 + 3*magM[k3]^6 - 3*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + 
        magM[k3]^2) + 14*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + 
        magM[k3]^2) - 29*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
        magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
      magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
      4*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
      4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
      3*magM[k2]^4*(2*dot[k1, k2] + 2*dot[k1, k3] + 2*magM[k1]^2 + 
        magM[k2]^2 + 2*magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2)) + 3*magM[k2]^2*(-magM[k3]^4 - 
        5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - 6*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
        2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2 + 
          5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))) + 
      2*magM[k1]^2*(3*magM[k2]^4 + 3*magM[k3]^4 + 15*magM[k3]^2*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          11*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
        magM[k2]^2*(-6*magM[k3]^2 + 15*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)))))/(112*magM[k2]^2*magM[k3]^2*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (b8*(magM[k1]^4*(-5*(-2*(dot[k1, k2] + dot[k1, k3]) - 2*dot[k2, k3] - 
           magM[k1]^2 - magM[k2]^2)^2 + 14*magM[k2]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2) - 5*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)^2 + 2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*magM[k3]^2 - 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          5*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2))) + (-2*dot[k1, k2] - magM[k1]^2)*
       (14*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
        2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         ((-2*(dot[k1, k2] + dot[k1, k3]) - 2*dot[k2, k3] - magM[k1]^2 - 
            magM[k2]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(9*magM[k3]^2 - 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + magM[k2]^2*
         (-5*(-2*(dot[k1, k2] + dot[k1, k3]) - 2*dot[k2, k3] - magM[k1]^2 - 
             magM[k2]^2)^2 - 19*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
          2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*magM[k3]^2 - 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            5*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)))) + magM[k1]^2*
       (28*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        3*(-2*(dot[k1, k2] + dot[k1, k3]) - 2*dot[k2, k3] - magM[k1]^2 - 
           magM[k2]^2)^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(-22*magM[k3]^2 + 
          28*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
          6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - 2*magM[k2]^2*
         (-5*(-2*(dot[k1, k2] + dot[k1, k3]) - 2*dot[k2, k3] - magM[k1]^2 - 
             magM[k2]^2)^2 + 9*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(-24*magM[k3]^2 + 
            14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            10*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))))))/(56*magM[k1]^2*magM[k2]^2*
     (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2) + 
   (b3*(magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(176*magM[k3]^2 - 
          139*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - magM[k3]^4*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(49*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2) + 15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(42*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)^2 - 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
          4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k3]^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + 24*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
             2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
      (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(25*magM[k3]^2 - 
          17*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) + magM[k3]^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
          21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
          4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k3]^4 + 
          5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 - 
          7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
          3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
        magM[k3]^4*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
          6*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
            58*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
      magM[k2]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-7*magM[k3]^4 + 5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
            2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(-21*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 319*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (28*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2 - 212*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) + 
      magM[k1]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 3*magM[k2]^4*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(-20*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2) + 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
        3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(7*magM[k3]^4 - 5*magM[k3]^2*
           (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 2*(2*(dot[k1, k2] + dot[k1, k3]) + 
             2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
        magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (120*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (76*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + (2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(-60*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2) + 32*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(40*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              83*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
      magM[k1]^2*(-2*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (21*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) - (2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k3]^2 - 
            239*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + 2*magM[k3]^4*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(65*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) - 33*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(21*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2 - 150*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 - 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 88*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + magM[k3]^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(70*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2 - 12*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (13*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              75*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
        magM[k2]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k3]^4 + 5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*((2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              13*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              843*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k3]^2*
             (5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(2*(dot[k1, k2] + 
                  dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(
                236*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
                22*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))))))/
    (3024*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (1 - (2*dot[k2, k3])/magM[k3]^2 - ((-2*dot[k1, k3] - 2*dot[k2, k3])*
        (9*magM[k1]^4 - 5*magM[k2]^4 + 3*magM[k2]^2*(2*dot[k1, k2] + 
           magM[k1]^2 + magM[k2]^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)^2 + magM[k1]^2*(24*magM[k2]^2 - 
           11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))))/
       (28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 - (5*magM[k1]^2)/magM[k2]^2 + 
         (3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k2]^2 + 
         (-5*magM[k2]^2 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
           (2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2)/magM[k2]^2)/
          magM[k1]^2 + (14*magM[k2]^2)/magM[k3]^2 - 
         (14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))/magM[k3]^2))/28 + 
      (3*magM[k2]^6 - 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         magM[k3]^4 + 3*magM[k3]^6 - 3*magM[k3]^4*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) + 14*magM[k1]^4*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - 29*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) - magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
        4*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
        3*magM[k2]^4*(2*dot[k1, k2] + 2*dot[k1, k3] + 2*magM[k1]^2 + 
          magM[k2]^2 + 2*magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)) + 3*magM[k2]^2*(-magM[k3]^4 - 
          5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) - 6*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*magM[k3]^2 - 5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2 + 
            5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))) + 
        2*magM[k1]^2*(3*magM[k2]^4 + 3*magM[k3]^4 + 15*magM[k3]^2*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            11*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          magM[k2]^2*(-6*magM[k3]^2 + 15*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2))))/(112*magM[k2]^2*magM[k3]^2*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
      (magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(176*magM[k3]^2 - 
            139*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k3]^4*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(49*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2) + 15*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(42*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2 - 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 + 20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k3]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(7*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            24*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(25*magM[k3]^2 - 
            17*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k3]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k3]^4 + 
            5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 - 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
            3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k3]^4*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            6*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              58*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(
                2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) - 6*(2*(dot[k1, k2] + dot[k1, k3]) + 
                 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k2]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k3]^4 + 5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 
              2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(-21*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + 319*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (28*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2) - 35*(2*dot[k2, k3] + magM[k2]^2 + 
                 magM[k3]^2)^2 - 212*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2))) + magM[k1]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 3*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(-20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(7*magM[k3]^4 - 5*magM[k3]^2*
             (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*
                dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (120*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (76*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
              15*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (-60*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            32*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
              6*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(40*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
                83*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k1]^2*(-2*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (21*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(202*magM[k3]^2 - 
              239*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 2*magM[k3]^4*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (65*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              33*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(21*(2*dot[k1, k3] + magM[k1]^2 + 
                 magM[k3]^2)^2 - 150*(2*dot[k2, k3] + magM[k2]^2 + 
                 magM[k3]^2)^2 - 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
               (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) + 88*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              4*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2) + magM[k3]^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(70*(2*dot[k1, k3] + magM[k1]^2 + 
                 magM[k3]^2)^2 - 12*(2*(dot[k1, k2] + dot[k1, k3]) + 
                 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
              (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(13*(2*dot[k2, k3] + 
                  magM[k2]^2 + magM[k3]^2) - 75*(2*(dot[k1, k2] + dot[k1, 
                     k3]) + 2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2)))) + magM[k2]^2*
           (848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + 6*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k3]^4 + 
              5*magM[k3]^2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
              2*(2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*((2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(
                2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(14*(2*dot[k1, k3] + 
                  magM[k1]^2 + magM[k3]^2) - 13*(2*dot[k2, k3] + magM[k2]^2 + 
                  magM[k3]^2) - 843*(2*(dot[k1, k2] + dot[k1, k3]) + 
                  2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
              6*magM[k3]^2*(5*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
                 (2*(dot[k1, k2] + dot[k1, k3]) + 2*dot[k2, k3] + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k3] + 
                  magM[k1]^2 + magM[k3]^2)*(236*(2*dot[k2, k3] + magM[k2]^2 + 
                    magM[k3]^2) - 22*(2*(dot[k1, k2] + dot[k1, k3]) + 
                    2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^
                     2)))))))/(1008*magM[k1]^2*magM[k2]^2*
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2*
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
         magM[k2]^2 + magM[k3]^2))))/(2*(dot[k1, k2] + dot[k1, k3]) + 
     2*dot[k2, k3] + magM[k1]^2 + magM[k2]^2 + magM[k3]^2))/6 + 
 (b10 + (2*b5*dot[k1, k3])/magM[k1]^2 + 
   (b1*f1^2*dot[k2, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2)/
    (2*magM[k2]^2*magM[k3]^2) + (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*
     dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (b5 + (b1*dot[k1, k3])/magM[k3]^2 + 
      (b2*(9*magM[k1]^4 - 5*magM[k3]^4 - 11*magM[k1]^2*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)^2 + 3*magM[k3]^2*(2*dot[k1, k3] + 9*magM[k1]^2 + 
           magM[k3]^2)))/(28*magM[k1]^2*magM[k3]^2)))/magM[k2]^2 - 
   (b2*(-2*dot[k1, k2] - 2*dot[k1, k3])*(9*magM[k2]^4 - 5*magM[k3]^4 + 
      3*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
      magM[k2]^2*(24*magM[k3]^2 - 11*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (b6*(24 - (5*magM[k2]^2)/magM[k3]^2 + (14*magM[k3]^2)/magM[k1]^2 - 
      (14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))/magM[k1]^2 + 
      (3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))/magM[k3]^2 + 
      (-5*magM[k3]^2 + 3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        (2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2)/magM[k3]^2)/
       magM[k2]^2))/14 + (b1*f1*(dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (-1 + dot[k2, k3]/magM[k2]^2 + (-5*magM[k2]^4 + 9*magM[k3]^4 - 
        11*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + 9*magM[k3]^2))/
       (14*magM[k2]^2*magM[k3]^2)))/(2*dot[k2, k3] + magM[k2]^2 + 
     magM[k3]^2) + (f1^2*dot[k1, hat[z]]*(dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k2, k3]/magM[k2]^2 + (-5*magM[k2]^4 + 9*magM[k3]^4 - 
        11*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + 9*magM[k3]^2))/
       (14*magM[k2]^2*magM[k3]^2)))/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
      magM[k3]^2)) + 
   (b1*(3*magM[k1]^6 - 3*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
        magM[k2]^2) + 3*magM[k3]^6 + magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
        magM[k3]^2) + 14*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + 
        magM[k3]^2) - magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
      4*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
      4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
      3*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
      29*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
        magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      18*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
      3*magM[k3]^4*(2*dot[k1, k2] + 2*dot[k2, k3] + 2*magM[k1]^2 + 
        2*magM[k2]^2 + magM[k3]^2 - 5*(2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)) + 3*magM[k3]^2*(-magM[k1]^4 - 
        5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) - 6*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (2*magM[k1]^2 - 5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
        2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2 + 
          5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))) + 
      2*magM[k2]^2*(3*magM[k1]^4 + 3*magM[k3]^4 + 15*magM[k1]^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        magM[k3]^2*(-6*magM[k1]^2 + 15*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)) - (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)))))/
    (112*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
   (b8*(magM[k2]^4*(-5*(-2*dot[k1, k3] - 2*(dot[k1, k2] + dot[k2, k3]) - 
           magM[k2]^2 - magM[k3]^2)^2 + 14*magM[k3]^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - 5*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)^2 + 2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (2*magM[k1]^2 - 7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          5*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2))) + (-2*dot[k2, k3] - magM[k2]^2)*
       (14*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         ((-2*dot[k1, k3] - 2*(dot[k1, k2] + dot[k2, k3]) - magM[k2]^2 - 
            magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(9*magM[k1]^2 - 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + magM[k3]^2*
         (-5*(-2*dot[k1, k3] - 2*(dot[k1, k2] + dot[k2, k3]) - magM[k2]^2 - 
             magM[k3]^2)^2 - 19*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(2*magM[k1]^2 - 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            5*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)))) + magM[k2]^2*
       (28*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        3*(-2*dot[k1, k3] - 2*(dot[k1, k2] + dot[k2, k3]) - magM[k2]^2 - 
           magM[k3]^2)^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*(-22*magM[k1]^2 + 
          28*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
          6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - 2*magM[k3]^2*
         (-5*(-2*dot[k1, k3] - 2*(dot[k1, k2] + dot[k2, k3]) - magM[k2]^2 - 
             magM[k3]^2)^2 + 9*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-24*magM[k1]^2 + 
            14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            10*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))))))/(56*magM[k1]^2*magM[k2]^2*
     magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (b3*(magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
       (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
          2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(176*magM[k1]^2 - 
          139*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - magM[k1]^4*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(49*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2) + 15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(42*(2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2)^2 - 21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k1]^2*
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2) - 35*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)^2 + 24*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 
          6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2)) + 
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
       (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
          3 + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*(25*magM[k1]^2 - 
          17*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) + magM[k1]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
          21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 
          5*magM[k1]^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (-7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 - 
          7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
            2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
          4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + magM[k1]^4*
         (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2) - 6*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            58*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) - 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
      magM[k3]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 
          2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2)*(-21*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2) + 319*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2) - 35*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2 - 212*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) + 
      magM[k2]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
        3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(7*magM[k1]^4 - 5*magM[k1]^2*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + magM[k3]^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(120*magM[k1]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2) - (2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(76*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + (2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2)*(-60*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2) + 32*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(40*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              83*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
      magM[k2]^2*(-2*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (21*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) - (2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(202*magM[k1]^2 - 239*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2)) + 2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            150*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 88*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (70*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            12*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(13*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              75*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
        magM[k3]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(14*(2*dot[k1, k2] + magM[k1]^2 + 
                magM[k2]^2) - 13*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              843*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k1]^2*
             (5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(
                236*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
                22*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))))))/
    (3024*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (1 - (2*dot[k1, k3])/magM[k1]^2 - ((-2*dot[k1, k2] - 2*dot[k1, k3])*
        (9*magM[k2]^4 - 5*magM[k3]^4 + 3*magM[k3]^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)^2 + magM[k2]^2*(24*magM[k3]^2 - 
           11*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
       (28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 - (5*magM[k2]^2)/magM[k3]^2 + (14*magM[k3]^2)/magM[k1]^2 - 
         (14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))/magM[k1]^2 + 
         (3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))/magM[k3]^2 + 
         (-5*magM[k3]^2 + 3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
           (2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2)/magM[k3]^2)/
          magM[k2]^2))/28 + (3*magM[k1]^6 - 3*magM[k1]^4*
         (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 3*magM[k3]^6 + 
        magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        14*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        4*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
        4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
        3*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        29*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) + 18*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        3*magM[k3]^4*(2*dot[k1, k2] + 2*dot[k2, k3] + 2*magM[k1]^2 + 
          2*magM[k2]^2 + magM[k3]^2 - 5*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)) + 3*magM[k3]^2*(-magM[k1]^4 - 
          5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2) - 6*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*magM[k1]^2 - 5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
          2*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2 + 
            5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))) + 
        2*magM[k2]^2*(3*magM[k1]^4 + 3*magM[k3]^4 + 15*magM[k1]^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          magM[k3]^2*(-6*magM[k1]^2 + 15*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)) - (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
       (112*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)) + (magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(176*magM[k1]^2 - 
            139*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k1]^4*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(49*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) + 15*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(42*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 - 21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
              2 + 20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k1]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(7*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
            24*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^3 + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*(25*magM[k1]^2 - 
            17*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k1]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 4*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-7*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^3 - 7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
              3 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k1]^4*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            6*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
              58*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) - 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k3]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-21*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            319*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
                magM[k1]^2 + magM[k3]^2) - 35*(2*dot[k1, k3] + magM[k1]^2 + 
                 magM[k3]^2)^2 - 212*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + 
                 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2))) + magM[k2]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + 3*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-20*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(7*magM[k1]^4 - 5*magM[k1]^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (120*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (76*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
              15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-60*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            32*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
              6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k2] + magM[k1]^2 + 
                magM[k2]^2)*(40*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
                83*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k2]^2*(-2*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (21*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^
                2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(202*magM[k1]^2 - 239*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2)) + 2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(21*(2*dot[k1, k2] + magM[k1]^2 + 
                 magM[k2]^2)^2 - 150*(2*dot[k1, k3] + magM[k1]^2 + 
                 magM[k3]^2)^2 - 23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
               (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) + 88*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k3] + 
                 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(70*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
              12*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                 magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k2] + 
                magM[k1]^2 + magM[k2]^2)*(13*(2*dot[k1, k3] + magM[k1]^2 + 
                  magM[k3]^2) - 75*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                    dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
          magM[k3]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*(
                2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + 
                 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
                magM[k1]^2 + magM[k3]^2)*(14*(2*dot[k1, k2] + magM[k1]^2 + 
                  magM[k2]^2) - 13*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^
                   2) - 843*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k1]^2*(
                5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
                  2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
                 (236*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
                  22*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                    magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))))))/
       (1008*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
     magM[k2]^2 + magM[k3]^2))/6 + 
 (b10 + (b1*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2)/
    (2*magM[k1]^2*magM[k2]^2) + (b1*f1*(dot[k1, hat[z]] + dot[k2, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (-1 + dot[k1, k2]/magM[k2]^2 + (9*magM[k1]^4 - 5*magM[k2]^4 - 
        11*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        3*magM[k2]^2*(2*dot[k1, k2] + 9*magM[k1]^2 + magM[k2]^2))/
       (14*magM[k1]^2*magM[k2]^2)))/(2*dot[k1, k2] + magM[k1]^2 + 
     magM[k2]^2) + (2*b5*dot[k1, k3])/magM[k3]^2 + 
   (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
   (b2*(-2*dot[k1, k3] - 2*dot[k2, k3])*(-5*magM[k1]^4 + 9*magM[k2]^4 + 
      3*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
      2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
      magM[k2]^2*(24*magM[k1]^2 - 11*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1^2*(dot[k1, hat[z]] + dot[k2, hat[z]])*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k1, k2]/magM[k2]^2 + (9*magM[k1]^4 - 5*magM[k2]^4 - 
        11*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        3*magM[k2]^2*(2*dot[k1, k2] + 9*magM[k1]^2 + magM[k2]^2))/
       (14*magM[k1]^2*magM[k2]^2)))/((2*dot[k1, k2] + magM[k1]^2 + 
      magM[k2]^2)*magM[k3]^2) + 
   (b6*(24 - (5*magM[k2]^2)/magM[k1]^2 + 
      (3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k1]^2 + 
      (-5*magM[k1]^2 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        (2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2)/magM[k1]^2)/
       magM[k2]^2 + (14*magM[k1]^2)/magM[k3]^2 - 
      (14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))/magM[k3]^2))/14 + 
   (f1*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (b5 + (b1*dot[k1, k3])/magM[k1]^2 + 
      (b2*(-5*magM[k1]^4 + 9*magM[k3]^4 - 11*magM[k3]^2*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)^2 + 3*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + 
           9*magM[k3]^2)))/(28*magM[k1]^2*magM[k3]^2)))/magM[k2]^2 + 
   (b1*(3*magM[k1]^6 - 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       magM[k3]^4 + 3*magM[k3]^6 + 14*magM[k2]^4*(2*dot[k1, k3] + 
        magM[k1]^2 + magM[k3]^2) - 29*(2*dot[k1, k2] + magM[k1]^2 + 
        magM[k2]^2)*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
      magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
      18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
      4*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
      3*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
        magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
      magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
        magM[k2]^2 + magM[k3]^2) - 3*magM[k1]^4*(2*dot[k1, k2] + 
        2*dot[k2, k3] + magM[k1]^2 + 2*magM[k2]^2 + 2*magM[k3]^2 - 
        5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
      3*magM[k1]^2*(-magM[k3]^4 - 6*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
          2 - 5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*magM[k3]^2 - 
          5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
        2*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2 + 
          5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))) + 
      2*magM[k2]^2*(3*magM[k1]^4 + 3*magM[k3]^4 + 15*magM[k3]^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        magM[k1]^2*(-6*magM[k3]^2 + 15*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)) - (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)))))/
    (112*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
   (b8*(magM[k2]^4*(-5*(-2*dot[k1, k3] - 2*(dot[k1, k2] + dot[k2, k3]) - 
           magM[k1]^2 - magM[k2]^2)^2 + 14*magM[k1]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2) - 5*(2*dot[k1, k2] + magM[k1]^2 + 
           magM[k2]^2)^2 + 2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*magM[k3]^2 - 7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          5*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2))) + (-2*dot[k1, k2] - magM[k2]^2)*
       (14*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
        2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         ((-2*dot[k1, k3] - 2*(dot[k1, k2] + dot[k2, k3]) - magM[k1]^2 - 
            magM[k2]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(9*magM[k3]^2 - 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + magM[k1]^2*
         (-5*(-2*dot[k1, k3] - 2*(dot[k1, k2] + dot[k2, k3]) - magM[k1]^2 - 
             magM[k2]^2)^2 - 19*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
          2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*magM[k3]^2 - 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            5*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)))) + magM[k2]^2*
       (28*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        3*(-2*dot[k1, k3] - 2*(dot[k1, k2] + dot[k2, k3]) - magM[k1]^2 - 
           magM[k2]^2)^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(-22*magM[k3]^2 + 
          28*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
          6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - 2*magM[k1]^2*
         (-5*(-2*dot[k1, k3] - 2*(dot[k1, k2] + dot[k2, k3]) - magM[k1]^2 - 
             magM[k2]^2)^2 + 9*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(-24*magM[k3]^2 + 
            14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            10*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))))))/(56*magM[k1]^2*magM[k2]^2*
     (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^2) + 
   (b3*(magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(176*magM[k3]^2 - 
          139*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - magM[k3]^4*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(49*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(-21*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)^2 + 42*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
            2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k3]^2*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 24*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2)) + 
      (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(25*magM[k3]^2 - 
          17*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) + magM[k3]^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
          21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
            2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k3]^4 + 
          5*magM[k3]^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 - 
          7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
          3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k1, k3] + 
            2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
          4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + magM[k3]^4*
         (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
          6*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            58*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) - 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
      magM[k1]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-7*magM[k3]^4 + 5*magM[k3]^2*(2*dot[k1, k3] + 
            2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (-21*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          319*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
            28*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) - 212*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2))) + 
      magM[k2]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 3*magM[k1]^4*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(7*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2) - 20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
        3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(7*magM[k3]^4 - 5*magM[k3]^2*
           (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + magM[k1]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(120*magM[k3]^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) - (2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(76*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + (2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(-60*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 32*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
            6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(40*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              83*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
      magM[k2]^2*(-2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (21*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) - (2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k3]^2 - 
            239*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + 2*magM[k3]^4*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(65*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2) - 33*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-150*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2 + 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 + 88*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 23*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + magM[k3]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(70*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2 - 12*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (13*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              75*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
        magM[k1]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k3]^4 + 5*magM[k3]^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*((2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-13*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
              14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              843*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k3]^2*
             (5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(
                236*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
                22*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))))))/
    (3024*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (1 - (2*dot[k1, k3])/magM[k3]^2 - ((-2*dot[k1, k3] - 2*dot[k2, k3])*
        (-5*magM[k1]^4 + 9*magM[k2]^4 + 3*magM[k1]^2*(2*dot[k1, k2] + 
           magM[k1]^2 + magM[k2]^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)^2 + magM[k2]^2*(24*magM[k1]^2 - 
           11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))))/
       (28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 - (5*magM[k2]^2)/magM[k1]^2 + 
         (3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k1]^2 + 
         (-5*magM[k1]^2 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
           (2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2)/magM[k1]^2)/
          magM[k2]^2 + (14*magM[k1]^2)/magM[k3]^2 - 
         (14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))/magM[k3]^2))/28 + 
      (3*magM[k1]^6 - 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         magM[k3]^4 + 3*magM[k3]^6 + 14*magM[k2]^4*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) - 29*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
        4*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
        3*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) - magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - 3*magM[k1]^4*(2*dot[k1, k2] + 
          2*dot[k2, k3] + magM[k1]^2 + 2*magM[k2]^2 + 2*magM[k3]^2 - 
          5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
        3*magM[k1]^2*(-magM[k3]^4 - 6*(2*dot[k1, k3] + magM[k1]^2 + 
             magM[k3]^2)^2 - 5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*magM[k3]^2 - 
            5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
          2*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2 + 
            5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))) + 
        2*magM[k2]^2*(3*magM[k1]^4 + 3*magM[k3]^4 + 15*magM[k3]^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          magM[k1]^2*(-6*magM[k3]^2 + 15*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)) - (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
       (112*magM[k1]^2*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2)) + (magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(176*magM[k3]^2 - 
            139*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k3]^4*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(49*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + 15*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-21*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2 + 42*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 20*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k3]^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-35*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2 + 7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            24*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(25*magM[k3]^2 - 
            17*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k3]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 4*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-7*magM[k3]^4 + 5*magM[k3]^2*(2*dot[k1, k3] + 
              2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-7*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^3 - 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              3 + 3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k3]^4*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
            6*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
              58*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) - 6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k1]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k3]^4 + 5*magM[k3]^2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(-21*magM[k3]^4*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2) + 319*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
              28*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2) - 212*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + 
                 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2))) + magM[k2]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 3*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(7*magM[k3]^4 - 5*magM[k3]^2*
             (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (120*magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (76*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
              15*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (-60*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            32*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              6*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(40*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
                83*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k2]^2*(-2*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (21*magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(202*magM[k3]^2 - 239*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2)) + 2*magM[k3]^4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(65*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              33*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(-150*(2*dot[k1, k3] + magM[k1]^2 + 
                 magM[k3]^2)^2 + 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
                2 + 88*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(
                2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) - 23*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k3] + 
                 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(70*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              12*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                 magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2)*(13*(2*dot[k1, k3] + magM[k1]^2 + 
                  magM[k3]^2) - 75*(2*dot[k1, k3] + 2*(dot[k1, k2] + 
                    dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
          magM[k1]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-7*magM[k3]^4 + 5*magM[k3]^2*(2*dot[k1, k3] + 
                2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) + 2*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             ((2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2)*(-13*(2*dot[k1, k3] + magM[k1]^2 + 
                  magM[k3]^2) + 14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^
                   2) - 843*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k3]^2*(
                5*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k1, k3] + 
                  2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
                 (236*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
                  22*(2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + 
                    magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))))))/
       (1008*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (2*dot[k1, k3] + 2*(dot[k1, k2] + dot[k2, k3]) + magM[k1]^2 + 
     magM[k2]^2 + magM[k3]^2))/6 + 
 (b10 + (2*b5*dot[k1, k2])/magM[k1]^2 + 
   (b1*f1^2*dot[k2, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2)/
    (2*magM[k2]^2*magM[k3]^2) + (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*
     dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1*dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (b5 + (b1*dot[k1, k2])/magM[k2]^2 + 
      (b2*(9*magM[k1]^4 - 5*magM[k2]^4 - 11*magM[k1]^2*(2*dot[k1, k2] + 
           magM[k1]^2 + magM[k2]^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)^2 + 3*magM[k2]^2*(2*dot[k1, k2] + 9*magM[k1]^2 + 
           magM[k2]^2)))/(28*magM[k1]^2*magM[k2]^2)))/magM[k3]^2 - 
   (b2*(-2*dot[k1, k2] - 2*dot[k1, k3])*(-5*magM[k2]^4 + 9*magM[k3]^4 + 
      3*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
      magM[k3]^2*(24*magM[k2]^2 - 11*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (b6*(24 + (14*magM[k2]^2)/magM[k1]^2 - 
      (14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k1]^2 - 
      (5*magM[k3]^2)/magM[k2]^2 + (3*(2*dot[k2, k3] + magM[k2]^2 + 
         magM[k3]^2))/magM[k2]^2 + 
      (-5*magM[k2]^2 + 3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        (2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2)/magM[k2]^2)/
       magM[k3]^2))/14 + (b1*f1*(dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (-1 + dot[k2, k3]/magM[k3]^2 + (9*magM[k2]^4 - 5*magM[k3]^4 - 
        11*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*magM[k3]^2*(2*dot[k2, k3] + 9*magM[k2]^2 + magM[k3]^2))/
       (14*magM[k2]^2*magM[k3]^2)))/(2*dot[k2, k3] + magM[k2]^2 + 
     magM[k3]^2) + (f1^2*dot[k1, hat[z]]*(dot[k2, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k2, k3]/magM[k3]^2 + (9*magM[k2]^4 - 5*magM[k3]^4 - 
        11*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*magM[k3]^2*(2*dot[k2, k3] + 9*magM[k2]^2 + magM[k3]^2))/
       (14*magM[k2]^2*magM[k3]^2)))/(magM[k1]^2*(2*dot[k2, k3] + magM[k2]^2 + 
      magM[k3]^2)) + (b1*(3*magM[k1]^6 + 3*magM[k2]^6 + 
      magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
      4*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
      14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^4 - 
      3*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
      magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
      4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
        magM[k1]^2 + magM[k3]^2) - 3*magM[k1]^4*(2*dot[k2, k3] + magM[k2]^2 + 
        magM[k3]^2) - 29*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
        magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
      3*magM[k2]^4*(2*dot[k1, k3] + 2*dot[k2, k3] + 2*magM[k1]^2 + 
        magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        2*magM[k3]^2) + 3*magM[k2]^2*(-magM[k1]^4 - 
        6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
        5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) + (2*magM[k1]^2 - 
          5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 2*magM[k1]^2*(2*dot[k1, k3] + 
          magM[k1]^2 + 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          magM[k3]^2)) + 2*magM[k3]^2*(3*magM[k1]^4 + 3*magM[k2]^4 + 
        15*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        magM[k2]^2*(-6*magM[k1]^2 + 15*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)) - (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)))))/
    (112*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
   (b8*(magM[k3]^4*(-5*(-2*dot[k1, k2] - 2*(dot[k1, k3] + dot[k2, k3]) - 
           magM[k2]^2 - magM[k3]^2)^2 + 14*magM[k2]^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - 5*(2*dot[k2, k3] + magM[k2]^2 + 
           magM[k3]^2)^2 + 2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (2*magM[k1]^2 - 7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          5*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2))) + (-2*dot[k2, k3] - magM[k3]^2)*
       (14*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         ((-2*dot[k1, k2] - 2*(dot[k1, k3] + dot[k2, k3]) - magM[k2]^2 - 
            magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(9*magM[k1]^2 - 
            7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + magM[k2]^2*
         (-5*(-2*dot[k1, k2] - 2*(dot[k1, k3] + dot[k2, k3]) - magM[k2]^2 - 
             magM[k3]^2)^2 - 19*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(2*magM[k1]^2 - 
            7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            5*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)))) + magM[k3]^2*
       (28*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        3*(-2*dot[k1, k2] - 2*(dot[k1, k3] + dot[k2, k3]) - magM[k2]^2 - 
           magM[k3]^2)^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*(-22*magM[k1]^2 + 
          28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
          6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - 2*magM[k2]^2*
         (-5*(-2*dot[k1, k2] - 2*(dot[k1, k3] + dot[k2, k3]) - magM[k2]^2 - 
             magM[k3]^2)^2 + 9*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-24*magM[k1]^2 + 
            14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            10*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))))))/(56*magM[k1]^2*magM[k2]^2*
     magM[k3]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (b3*(magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
       (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
          2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(176*magM[k1]^2 - 
          139*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - magM[k1]^4*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(49*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2) + 15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2)^2 + 42*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
            2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k1]^2*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
          7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2) + 24*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2)) + 
      (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
       (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
          3 + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*(25*magM[k1]^2 - 
          17*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) + magM[k1]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
          21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
            2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 
          5*magM[k1]^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (-7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 - 
          7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k2] + 
            2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
          4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + magM[k1]^4*
         (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
          6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            58*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) - 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
      magM[k2]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 
          2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2)*(-21*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2) + 319*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
            28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2) - 212*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2))) + 
      magM[k3]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
        3*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
          20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
        3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(7*magM[k1]^4 - 5*magM[k1]^2*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + magM[k2]^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(120*magM[k1]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2) - (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(76*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + (2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2)*(-60*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2) + 32*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(40*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              83*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
      magM[k3]^2*(-2*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (21*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) - (2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(202*magM[k1]^2 - 239*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2)) + 2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (-150*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
            21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
            88*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) - 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (70*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            12*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(13*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              75*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
        magM[k2]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(-13*(2*dot[k1, k2] + magM[k1]^2 + 
                magM[k2]^2) + 14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
              843*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k1]^2*
             (5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
                2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(
                236*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
                22*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))))))/
    (3024*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (1 - (2*dot[k1, k2])/magM[k1]^2 - ((-2*dot[k1, k2] - 2*dot[k1, k3])*
        (-5*magM[k2]^4 + 9*magM[k3]^4 + 3*magM[k2]^2*(2*dot[k2, k3] + 
           magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)^2 + magM[k3]^2*(24*magM[k2]^2 - 
           11*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
       (28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 + (14*magM[k2]^2)/magM[k1]^2 - 
         (14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k1]^2 - 
         (5*magM[k3]^2)/magM[k2]^2 + (3*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2))/magM[k2]^2 + (-5*magM[k2]^2 + 
           3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
           (2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2)/magM[k2]^2)/
          magM[k3]^2))/28 + (3*magM[k1]^6 + 3*magM[k2]^6 + 
        magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
        4*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^4 - 
        3*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) - 3*magM[k1]^4*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - 29*magM[k1]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) + 18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
          magM[k3]^2) - 3*magM[k2]^4*(2*dot[k1, k3] + 2*dot[k2, k3] + 
          2*magM[k1]^2 + magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2) + 2*magM[k3]^2) + 3*magM[k2]^2*
         (-magM[k1]^4 - 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
          5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2) + (2*magM[k1]^2 - 
            5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 2*magM[k1]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            magM[k3]^2)) + 2*magM[k3]^2*(3*magM[k1]^4 + 3*magM[k2]^4 + 
          15*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          magM[k2]^2*(-6*magM[k1]^2 + 15*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)) - (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
       (112*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)) + (magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(176*magM[k1]^2 - 
            139*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k1]^4*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(49*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2) + 15*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 + 42*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
              2 + 23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 20*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k1]^2*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-35*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 + 7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            24*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^3 + 6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*(25*magM[k1]^2 - 
            17*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k1]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 23*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 4*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-7*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^3 - 7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
              3 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k3] + magM[k1]^2 + 
               magM[k3]^2)^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k1]^4*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
            6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
              58*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
                2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) - 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k2]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-21*magM[k1]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            319*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
              28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
                magM[k1]^2 + magM[k3]^2) - 212*(2*dot[k1, k2] + magM[k1]^2 + 
                magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + 
                 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2))) + magM[k3]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
             magM[k3]^2)^2 + 3*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            20*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(7*magM[k1]^4 - 5*magM[k1]^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (120*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (76*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
              15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-60*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            32*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (35*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
              6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(40*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
                83*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k3]^2*(-2*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (21*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^
                2)^2 + (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(202*magM[k1]^2 - 239*(2*dot[k1, k2] + 
                2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2)) + 2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + 
              magM[k3]^2)*(65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(-150*(2*dot[k1, k2] + magM[k1]^2 + 
                 magM[k2]^2)^2 + 21*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^
                2 + 88*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(
                2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) - 23*(2*dot[k1, k3] + magM[k1]^2 + 
                magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + 
                 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(70*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 - 
              12*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                 magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k1, k3] + 
                magM[k1]^2 + magM[k3]^2)*(13*(2*dot[k1, k2] + magM[k1]^2 + 
                  magM[k2]^2) - 75*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                    dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
          magM[k2]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
              magM[k1]^2 + magM[k3]^2)*(-7*magM[k1]^4 + 5*magM[k1]^2*(
                2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) + 2*(2*dot[k1, k2] + 
                 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
                magM[k1]^2 + magM[k3]^2)*(-13*(2*dot[k1, k2] + magM[k1]^2 + 
                  magM[k2]^2) + 14*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^
                   2) - 843*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k1]^2*(
                5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
                  2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2) + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
                 (236*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
                  22*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                    magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))))))/
       (1008*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
     magM[k2]^2 + magM[k3]^2))/6 + 
 (b10 + (2*b5*dot[k1, k2])/magM[k2]^2 + 
   (b1*f1^2*dot[k1, hat[z]]*dot[k3, hat[z]]*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2)/
    (2*magM[k1]^2*magM[k3]^2) + (f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]*
     dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^3)/
    (6*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (f1*dot[k3, hat[z]]*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (b5 + (b1*dot[k1, k2])/magM[k1]^2 + 
      (b2*(-5*magM[k1]^4 + 9*magM[k2]^4 - 11*magM[k2]^2*(2*dot[k1, k2] + 
           magM[k1]^2 + magM[k2]^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)^2 + 3*magM[k1]^2*(2*dot[k1, k2] + magM[k1]^2 + 
           9*magM[k2]^2)))/(28*magM[k1]^2*magM[k2]^2)))/magM[k3]^2 - 
   (b2*(-2*dot[k1, k2] - 2*dot[k2, k3])*(-5*magM[k1]^4 + 9*magM[k3]^4 + 
      3*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
      2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
      magM[k3]^2*(24*magM[k1]^2 - 11*(2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2))))/(56*magM[k1]^2*magM[k2]^2*magM[k3]^2) + 
   (b6*(24 + (14*magM[k1]^2)/magM[k2]^2 - 
      (14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k2]^2 - 
      (5*magM[k3]^2)/magM[k1]^2 + (3*(2*dot[k1, k3] + magM[k1]^2 + 
         magM[k3]^2))/magM[k1]^2 + 
      (-5*magM[k1]^2 + 3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        (2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2)/magM[k1]^2)/
       magM[k3]^2))/14 + (b1*f1*(dot[k1, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])*
     (-1 + dot[k1, k3]/magM[k3]^2 + (9*magM[k1]^4 - 5*magM[k3]^4 - 
        11*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
        3*magM[k3]^2*(2*dot[k1, k3] + 9*magM[k1]^2 + magM[k3]^2))/
       (14*magM[k1]^2*magM[k3]^2)))/(2*dot[k1, k3] + magM[k1]^2 + 
     magM[k3]^2) + (f1^2*dot[k2, hat[z]]*(dot[k1, hat[z]] + dot[k3, hat[z]])*
     (dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (-1 + dot[k1, k3]/magM[k3]^2 + (9*magM[k1]^4 - 5*magM[k3]^4 - 
        11*magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
        3*magM[k3]^2*(2*dot[k1, k3] + 9*magM[k1]^2 + magM[k3]^2))/
       (14*magM[k1]^2*magM[k3]^2)))/(magM[k2]^2*(2*dot[k1, k3] + magM[k1]^2 + 
      magM[k3]^2)) + (b1*(3*magM[k1]^6 + 3*magM[k2]^6 + 
      magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
      4*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
      14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^4 - 
      3*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
      29*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
      18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
       (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
      3*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
      magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
      4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k2, k3] + 
        magM[k2]^2 + magM[k3]^2) + 14*(2*dot[k1, k2] + magM[k1]^2 + 
        magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
      3*magM[k1]^4*(2*dot[k1, k3] + 2*dot[k2, k3] + magM[k1]^2 + 
        2*magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        2*magM[k3]^2) + 3*magM[k1]^2*(-magM[k2]^4 - 
        6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        (2*magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 2*magM[k2]^2*(2*dot[k2, k3] + 
          magM[k2]^2 + 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          magM[k3]^2)) + 2*magM[k3]^2*(3*magM[k1]^4 + 3*magM[k2]^4 + 
        15*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
        magM[k1]^2*(-6*magM[k2]^2 + 15*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)) - (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
          7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)))))/
    (112*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)) + 
   (b8*(magM[k3]^4*(-5*(-2*dot[k1, k2] - 2*(dot[k1, k3] + dot[k2, k3]) - 
           magM[k1]^2 - magM[k3]^2)^2 + 14*magM[k1]^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) - 5*(2*dot[k1, k3] + magM[k1]^2 + 
           magM[k3]^2)^2 + 2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*magM[k2]^2 - 7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          5*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2))) + (-2*dot[k1, k3] - magM[k3]^2)*
       (14*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         ((-2*dot[k1, k2] - 2*(dot[k1, k3] + dot[k2, k3]) - magM[k1]^2 - 
            magM[k3]^2)^2 + (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(9*magM[k2]^2 - 
            7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + magM[k1]^2*
         (-5*(-2*dot[k1, k2] - 2*(dot[k1, k3] + dot[k2, k3]) - magM[k1]^2 - 
             magM[k3]^2)^2 - 19*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(2*magM[k2]^2 - 
            7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            5*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)))) + magM[k3]^2*
       (28*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        3*(-2*dot[k1, k2] - 2*(dot[k1, k3] + dot[k2, k3]) - magM[k1]^2 - 
           magM[k3]^2)^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3 + 
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(-22*magM[k2]^2 + 
          28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
          6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - 2*magM[k1]^2*
         (-5*(-2*dot[k1, k2] - 2*(dot[k1, k3] + dot[k2, k3]) - magM[k1]^2 - 
             magM[k3]^2)^2 + 9*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2 + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*(-24*magM[k2]^2 + 
            14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            10*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))))))/(56*magM[k1]^2*magM[k2]^2*
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)) + 
   (b3*(magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(176*magM[k2]^2 - 
          139*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) - magM[k2]^4*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(49*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
        (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + 
             magM[k2]^2)^2 + 42*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
            2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k2]^2*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
          7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 24*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2)) + 
      (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
       (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(25*magM[k2]^2 - 
          17*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2)) + magM[k2]^2*(2*dot[k1, k2] + 
          magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
          21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
          23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
            2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(-7*magM[k2]^4 + 
          5*magM[k2]^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
            magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
          2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + 2*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^3 - 
          7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^3 + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k2] + 
            2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
          4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + magM[k2]^4*
         (35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
          6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            58*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) - 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
      magM[k1]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
         (-7*magM[k2]^4 + 5*magM[k2]^2*(2*dot[k1, k2] + 
            2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
            magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
             magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (-21*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          319*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
            28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) - 212*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2))) + 
      magM[k3]^4*(143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 3*magM[k1]^4*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(7*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2) - 20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
        3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2)*(7*magM[k2]^4 - 5*magM[k2]^2*
           (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
            magM[k2]^2 + magM[k3]^2) - 
          2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
             magM[k2]^2 + magM[k3]^2)^2) + magM[k1]^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2)*(120*magM[k2]^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) - (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(76*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) + (2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)*(-60*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2) + 32*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
            6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(40*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              83*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
      magM[k3]^2*(-2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (21*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
            33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2))) - (2*dot[k1, k3] + magM[k1]^2 + 
          magM[k3]^2)*(237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k2]^2 - 
            239*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + 2*magM[k2]^4*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(65*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) - 33*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-150*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 + 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 + 88*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 23*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + magM[k2]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(70*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2 - 12*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (13*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              75*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
        magM[k1]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k2]^4 + 5*magM[k2]^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-13*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
              14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
              843*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k2]^2*
             (5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
                2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(
                236*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
                22*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))))))/
    (3024*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
     magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
     (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
   (f1*(dot[k1, hat[z]] + dot[k2, hat[z]] + dot[k3, hat[z]])^2*
     (1 - (2*dot[k1, k2])/magM[k2]^2 - ((-2*dot[k1, k2] - 2*dot[k2, k3])*
        (-5*magM[k1]^4 + 9*magM[k3]^4 + 3*magM[k1]^2*(2*dot[k1, k3] + 
           magM[k1]^2 + magM[k3]^2) + 2*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)^2 + magM[k3]^2*(24*magM[k1]^2 - 
           11*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2))))/
       (28*magM[k1]^2*magM[k2]^2*magM[k3]^2) - 
      (3*(24 + (14*magM[k1]^2)/magM[k2]^2 - 
         (14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))/magM[k2]^2 - 
         (5*magM[k3]^2)/magM[k1]^2 + (3*(2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2))/magM[k1]^2 + (-5*magM[k1]^2 + 
           3*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
           (2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2)/magM[k1]^2)/
          magM[k3]^2))/28 + (3*magM[k1]^6 + 3*magM[k2]^6 + 
        magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
        4*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
        14*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*magM[k3]^4 - 
        3*magM[k2]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
        29*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
         (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
        18*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k1, k3] + 
          magM[k1]^2 + magM[k3]^2) - 3*magM[k2]^4*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) - magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
        4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*(2*dot[k2, k3] + 
          magM[k2]^2 + magM[k3]^2) + 14*(2*dot[k1, k2] + magM[k1]^2 + 
          magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
        3*magM[k1]^4*(2*dot[k1, k3] + 2*dot[k2, k3] + magM[k1]^2 + 
          2*magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          2*magM[k3]^2) + 3*magM[k1]^2*(-magM[k2]^4 - 
          6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
          (2*magM[k2]^2 - 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) - 
          5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 2*magM[k2]^2*(2*dot[k2, k3] + 
            magM[k2]^2 + 5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            magM[k3]^2)) + 2*magM[k3]^2*(3*magM[k1]^4 + 3*magM[k2]^4 + 
          15*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
          magM[k1]^2*(-6*magM[k2]^2 + 15*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)) - (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (11*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            7*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2) + 
            7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
       (112*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
         magM[k2]^2)) + (magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (141*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(176*magM[k2]^2 - 
            139*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) - magM[k2]^4*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(49*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2) + 15*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
          (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 + 42*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              2 + 23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 20*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) - 
            4*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + 2*magM[k2]^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-35*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^2 + 7*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            24*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2)) + 
        (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
         (94*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^3*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*
           (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(25*magM[k2]^2 - 
            17*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2)) + magM[k2]^2*(2*dot[k1, k2] + 
            magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-21*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
            21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 + 
            23*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 23*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 4*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(2*dot[k2, k3] + magM[k2]^2 + 
            magM[k3]^2)*(-7*magM[k2]^4 + 5*magM[k2]^2*(2*dot[k1, k2] + 
              2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
              magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                  k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(-7*(2*dot[k1, k2] + magM[k1]^2 + 
               magM[k2]^2)^3 - 7*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
              3 + 3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k2, k3] + magM[k2]^2 + 
               magM[k3]^2)^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
              magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            4*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + 4*(2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
               magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k2]^4*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
            6*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + magM[k2]^2 + 
              magM[k3]^2)*(35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 - 
              58*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
                2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) - 6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2))) - 
        magM[k1]^4*(235*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*(2*dot[k1, k2] + magM[k1]^2 + 
            magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
           (-7*magM[k2]^4 + 5*magM[k2]^2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 
            2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
               magM[k2]^2 + magM[k3]^2)^2) + (2*dot[k1, k3] + magM[k1]^2 + 
            magM[k3]^2)*(-21*magM[k2]^4*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) + 319*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-35*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)^2 + 
              28*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2) - 212*(2*dot[k1, k2] + magM[k1]^2 + 
                magM[k2]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + 
                 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2))) + magM[k3]^4*
         (143*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
           (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2) + 3*magM[k1]^4*(2*dot[k1, k3] + 
            magM[k1]^2 + magM[k3]^2)*(7*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2) - 20*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)) + 
          3*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
            magM[k2]^2 + magM[k3]^2)*(7*magM[k2]^4 - 5*magM[k2]^2*
             (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
              magM[k2]^2 + magM[k3]^2) - 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                 dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
          magM[k1]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (120*magM[k2]^2*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) - 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (76*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
              15*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) + 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (-60*magM[k2]^4*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            32*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (35*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              6*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                 magM[k2]^2 + magM[k3]^2)^2 + 2*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(40*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
                83*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2))))) + 
        magM[k3]^2*(-2*magM[k1]^4*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (21*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) + 
            (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2))) - 
          (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
           (237*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) + (2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*(202*magM[k2]^2 - 
              239*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 2*magM[k2]^4*
             (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (65*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
              33*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 
            (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2)*(-150*(2*dot[k1, k2] + magM[k1]^2 + 
                 magM[k2]^2)^2 + 21*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^
                2 + 88*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(
                2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
                magM[k2]^2 + magM[k3]^2) - 23*(2*dot[k2, k3] + magM[k2]^2 + 
                magM[k3]^2)*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                magM[k1]^2 + magM[k2]^2 + magM[k3]^2) + 4*(2*dot[k1, k2] + 
                 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                 magM[k3]^2)^2) + magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(70*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)^2 - 
              12*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                 magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2 + (2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2)*(13*(2*dot[k1, k2] + magM[k1]^2 + 
                  magM[k2]^2) - 75*(2*dot[k1, k2] + 2*(dot[k1, k3] + 
                    dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))) + 
          magM[k1]^2*(848*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
             (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)^2*(2*dot[k2, k3] + 
              magM[k2]^2 + magM[k3]^2) + 6*(2*dot[k1, k2] + magM[k1]^2 + 
              magM[k2]^2)*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
             (-7*magM[k2]^4 + 5*magM[k2]^2*(2*dot[k1, k2] + 
                2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                magM[k3]^2) + 2*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, 
                    k3]) + magM[k1]^2 + magM[k2]^2 + magM[k3]^2)^2) + 
            (2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
             ((2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k2, k3] + 
                magM[k2]^2 + magM[k3]^2)*(-13*(2*dot[k1, k2] + magM[k1]^2 + 
                  magM[k2]^2) + 14*(2*dot[k2, k3] + magM[k2]^2 + magM[k3]^
                   2) - 843*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                  magM[k1]^2 + magM[k2]^2 + magM[k3]^2)) + 6*magM[k2]^2*(
                5*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*(2*dot[k1, k2] + 
                  2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + magM[k2]^2 + 
                  magM[k3]^2) + (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2)*
                 (236*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2) - 
                  22*(2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + 
                    magM[k1]^2 + magM[k2]^2 + magM[k3]^2)))))))/
       (1008*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)*
        magM[k3]^2*(2*dot[k1, k3] + magM[k1]^2 + magM[k3]^2)*
        (2*dot[k2, k3] + magM[k2]^2 + magM[k3]^2))))/
    (2*dot[k1, k2] + 2*(dot[k1, k3] + dot[k2, k3]) + magM[k1]^2 + 
     magM[k2]^2 + magM[k3]^2))/6


==> anc/f2rctbasislist.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-1/2772*(448*dot[k1, k2]^3*magM[k1]^2 + 896*f1*dot[k1, k2]^2*
     dot[k1, hat[z]]^2*magM[k1]^2 + 1792*f1*dot[k1, k2]^2*dot[k1, hat[z]]*
     dot[k2, hat[z]]*magM[k1]^2 + 924*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*
     dot[k2, hat[z]]*magM[k1]^2 + 896*f1*dot[k1, k2]^2*dot[k2, hat[z]]^2*
     magM[k1]^2 + 1848*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
     magM[k1]^2 + 924*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*
     magM[k1]^2 + 532*dot[k1, k2]^2*magM[k1]^4 + 
    462*f1*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^4 + 
    1232*f1*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4 + 
    462*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^4 + 
    770*f1*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^4 + 
    924*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^4 + 
    462*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^4 + 
    154*dot[k1, k2]*magM[k1]^6 + 154*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k1]^6 + 154*f1*dot[k2, hat[z]]^2*magM[k1]^6 + 
    448*dot[k1, k2]^3*magM[k2]^2 + 896*f1*dot[k1, k2]^2*dot[k1, hat[z]]^2*
     magM[k2]^2 + 1792*f1*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k2]^2 + 924*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
     magM[k2]^2 + 896*f1*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    1848*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    924*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^2 + 
    1064*dot[k1, k2]^2*magM[k1]^2*magM[k2]^2 + 1232*f1*dot[k1, k2]*
     dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 2464*f1*dot[k1, k2]*
     dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^2 + 
    924*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^2 + 
    1232*f1*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    1848*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    924*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2*magM[k2]^2 + 
    630*dot[k1, k2]*magM[k1]^4*magM[k2]^2 + 182*f1*dot[k1, hat[z]]^2*
     magM[k1]^4*magM[k2]^2 + 518*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k1]^4*magM[k2]^2 + 336*f1*dot[k2, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    84*magM[k1]^6*magM[k2]^2 + 532*dot[k1, k2]^2*magM[k2]^4 + 
    770*f1*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^4 + 
    1232*f1*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^4 + 
    462*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^4 + 
    462*f1*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k2]^4 + 
    924*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^4 + 
    462*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^4 + 
    630*dot[k1, k2]*magM[k1]^2*magM[k2]^4 + 336*f1*dot[k1, hat[z]]^2*
     magM[k1]^2*magM[k2]^4 + 518*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k1]^2*magM[k2]^4 + 182*f1*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^4 + 
    168*magM[k1]^4*magM[k2]^4 + 154*dot[k1, k2]*magM[k2]^6 + 
    154*f1*dot[k1, hat[z]]^2*magM[k2]^6 + 154*f1*dot[k1, hat[z]]*
     dot[k2, hat[z]]*magM[k2]^6 + 84*magM[k1]^2*magM[k2]^6)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/2772*(192*dot[k1, k2]^4 + 384*f1*dot[k1, k2]^3*dot[k1, hat[z]]^2 + 
    768*f1*dot[k1, k2]^3*dot[k1, hat[z]]*dot[k2, hat[z]] + 
    384*f1*dot[k1, k2]^3*dot[k2, hat[z]]^2 + 192*dot[k1, k2]^3*magM[k1]^2 + 
    192*f1*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k1]^2 + 
    384*f1*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2 + 
    192*f1*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    48*dot[k1, k2]^2*magM[k1]^4 + 192*dot[k1, k2]^3*magM[k2]^2 + 
    192*f1*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k2]^2 + 
    384*f1*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2 + 
    192*f1*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    576*dot[k1, k2]^2*magM[k1]^2*magM[k2]^2 + 960*f1*dot[k1, k2]*
     dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 1920*f1*dot[k1, k2]*
     dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^2 + 
    960*f1*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    480*dot[k1, k2]*magM[k1]^4*magM[k2]^2 + 480*f1*dot[k1, hat[z]]^2*
     magM[k1]^4*magM[k2]^2 + 960*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k1]^4*magM[k2]^2 + 480*f1*dot[k2, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    120*magM[k1]^6*magM[k2]^2 + 48*dot[k1, k2]^2*magM[k2]^4 + 
    480*dot[k1, k2]*magM[k1]^2*magM[k2]^4 + 480*f1*dot[k1, hat[z]]^2*
     magM[k1]^2*magM[k2]^4 + 960*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k1]^2*magM[k2]^4 + 480*f1*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^4 + 
    240*magM[k1]^4*magM[k2]^4 + 120*magM[k1]^2*magM[k2]^6)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/2772*(168*dot[k1, k2]^3*magM[k1]^2 + 28*f1*dot[k1, k2]^2*
     dot[k1, hat[z]]^2*magM[k1]^2 + 672*f1*dot[k1, k2]^2*dot[k1, hat[z]]*
     dot[k2, hat[z]]*magM[k1]^2 + 644*f1*dot[k1, k2]^2*dot[k2, hat[z]]^2*
     magM[k1]^2 + 84*dot[k1, k2]^2*magM[k1]^4 + 308*f1*dot[k1, k2]*
     dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4 + 
    308*f1*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^4 + 
    168*dot[k1, k2]^3*magM[k2]^2 + 644*f1*dot[k1, k2]^2*dot[k1, hat[z]]^2*
     magM[k2]^2 + 672*f1*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k2]^2 + 28*f1*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    840*dot[k1, k2]^2*magM[k1]^2*magM[k2]^2 + 1036*f1*dot[k1, k2]*
     dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 2072*f1*dot[k1, k2]*
     dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^2 + 
    1036*f1*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    504*dot[k1, k2]*magM[k1]^4*magM[k2]^2 + 336*f1*dot[k1, hat[z]]^2*
     magM[k1]^4*magM[k2]^2 + 672*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k1]^4*magM[k2]^2 + 336*f1*dot[k2, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    84*magM[k1]^6*magM[k2]^2 + 84*dot[k1, k2]^2*magM[k2]^4 + 
    308*f1*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^4 + 
    308*f1*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^4 + 
    504*dot[k1, k2]*magM[k1]^2*magM[k2]^4 + 336*f1*dot[k1, hat[z]]^2*
     magM[k1]^2*magM[k2]^4 + 672*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k1]^2*magM[k2]^4 + 336*f1*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^4 + 
    168*magM[k1]^4*magM[k2]^4 + 84*magM[k1]^2*magM[k2]^6)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/2772*(672*dot[k1, k2]^2*magM[k1]^2*magM[k2]^2 + 
    1344*f1*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    2688*f1*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 1344*f1*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 672*dot[k1, k2]*magM[k1]^4*magM[k2]^2 + 
    672*f1*dot[k1, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    1344*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4*magM[k2]^2 + 
    672*f1*dot[k2, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    168*magM[k1]^6*magM[k2]^2 + 672*dot[k1, k2]*magM[k1]^2*magM[k2]^4 + 
    672*f1*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^4 + 
    1344*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^4 + 
    672*f1*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^4 + 
    336*magM[k1]^4*magM[k2]^4 + 168*magM[k1]^2*magM[k2]^6)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/2772*(1386*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^4 + 
    2772*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^3*dot[k2, hat[z]] + 
    1386*f1^3*dot[k1, k2]*dot[k1, hat[z]]^5*dot[k2, hat[z]] + 
    2772*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2 + 
    5544*f1^3*dot[k1, k2]*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2 + 
    2772*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3 + 
    8316*f1^3*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]^3 + 
    1386*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^4 + 5544*f1^3*dot[k1, k2]*
     dot[k1, hat[z]]^2*dot[k2, hat[z]]^4 + 1386*f1^3*dot[k1, k2]*
     dot[k1, hat[z]]*dot[k2, hat[z]]^5 + 693*f1^2*dot[k1, k2]*
     dot[k1, hat[z]]^4*magM[k1]^2 + 1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*
     dot[k2, hat[z]]*magM[k1]^2 + 693*f1^3*dot[k1, hat[z]]^5*dot[k2, hat[z]]*
     magM[k1]^2 + 1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
     magM[k1]^2 + 2772*f1^3*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*magM[k1]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2 + 
    4158*f1^3*dot[k1, hat[z]]^3*dot[k2, hat[z]]^3*magM[k1]^2 + 
    693*f1^2*dot[k1, k2]*dot[k2, hat[z]]^4*magM[k1]^2 + 
    2772*f1^3*dot[k1, hat[z]]^2*dot[k2, hat[z]]^4*magM[k1]^2 + 
    693*f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]^5*magM[k1]^2 + 
    693*f1^2*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k2]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2 + 
    693*f1^3*dot[k1, hat[z]]^5*dot[k2, hat[z]]*magM[k2]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    2772*f1^3*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*magM[k2]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^2 + 
    4158*f1^3*dot[k1, hat[z]]^3*dot[k2, hat[z]]^3*magM[k2]^2 + 
    693*f1^2*dot[k1, k2]*dot[k2, hat[z]]^4*magM[k2]^2 + 
    2772*f1^3*dot[k1, hat[z]]^2*dot[k2, hat[z]]^4*magM[k2]^2 + 
    693*f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]^5*magM[k2]^2)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/2772*(-990*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^4 - 
    1188*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^3*dot[k2, hat[z]] - 
    396*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2 - 
    1188*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3 - 
    990*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^4 + 1386*f1^2*dot[k1, k2]*
     dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2 + 
    2772*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2 + 
    2772*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^2 + 
    990*f1^2*dot[k1, hat[z]]^4*magM[k1]^2*magM[k2]^2 + 
    3960*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^2 + 
    5940*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    3960*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2*magM[k2]^2 + 
    990*f1^2*dot[k2, hat[z]]^4*magM[k1]^2*magM[k2]^2)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/2772*(1386*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k1]^2 + 
    2772*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2 + 
    1386*f1^3*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2 + 
    1386*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    4158*f1^3*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    4158*f1^3*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2 + 
    1386*f1^3*dot[k1, k2]*dot[k2, hat[z]]^4*magM[k1]^2 + 
    693*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^4 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4 + 
    693*f1^3*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^4 + 
    693*f1^2*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^4 + 
    2079*f1^3*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^4 + 
    2079*f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^4 + 
    693*f1^3*dot[k2, hat[z]]^4*magM[k1]^4 + 1386*f1^2*dot[k1, k2]^2*
     dot[k1, hat[z]]^2*magM[k2]^2 + 1386*f1^3*dot[k1, k2]*dot[k1, hat[z]]^4*
     magM[k2]^2 + 2772*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k2]^2 + 4158*f1^3*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
     magM[k2]^2 + 1386*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    4158*f1^3*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    1386*f1^3*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    693*f1^3*dot[k1, hat[z]]^4*magM[k1]^2*magM[k2]^2 + 
    2772*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 2772*f1^3*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 1386*f1^2*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 4158*f1^3*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 2772*f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2*
     magM[k2]^2 + 693*f1^3*dot[k2, hat[z]]^4*magM[k1]^2*magM[k2]^2 + 
    693*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^4 + 
    693*f1^3*dot[k1, hat[z]]^4*magM[k2]^4 + 1386*f1^2*dot[k1, k2]*
     dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^4 + 2079*f1^3*dot[k1, hat[z]]^3*
     dot[k2, hat[z]]*magM[k2]^4 + 693*f1^2*dot[k1, k2]*dot[k2, hat[z]]^2*
     magM[k2]^4 + 2079*f1^3*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^4 + 
    693*f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^4)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/2772*(792*f1^2*dot[k1, k2]^3*dot[k1, hat[z]]^2 + 
    1584*f1^2*dot[k1, k2]^3*dot[k1, hat[z]]*dot[k2, hat[z]] + 
    792*f1^2*dot[k1, k2]^3*dot[k2, hat[z]]^2 + 396*f1^2*dot[k1, k2]^2*
     dot[k1, hat[z]]^2*magM[k1]^2 + 792*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*
     dot[k2, hat[z]]*magM[k1]^2 + 396*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^2*
     magM[k1]^2 + 396*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k2]^2 + 
    792*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2 + 
    396*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    1980*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    3960*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 1980*f1^2*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 990*f1^2*dot[k1, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    1980*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4*magM[k2]^2 + 
    990*f1^2*dot[k2, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    990*f1^2*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^4 + 
    1980*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^4 + 
    990*f1^2*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^4)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/2772*(1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
     magM[k1]^2 + 2772*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*
     magM[k1]^2 + 1386*f1^2*dot[k1, k2]*dot[k2, hat[z]]^4*magM[k1]^2 + 
    693*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^4 + 
    1386*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^4 + 
    693*f1^2*dot[k2, hat[z]]^4*magM[k1]^4 + 1386*f1^2*dot[k1, k2]*
     dot[k1, hat[z]]^4*magM[k2]^2 + 2772*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*
     dot[k2, hat[z]]*magM[k2]^2 + 1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*
     dot[k2, hat[z]]^2*magM[k2]^2 + 693*f1^2*dot[k1, hat[z]]^4*magM[k1]^2*
     magM[k2]^2 + 1386*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 1386*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 1386*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2*
     magM[k2]^2 + 693*f1^2*dot[k2, hat[z]]^4*magM[k1]^2*magM[k2]^2 + 
    693*f1^2*dot[k1, hat[z]]^4*magM[k2]^4 + 1386*f1^2*dot[k1, hat[z]]^3*
     dot[k2, hat[z]]*magM[k2]^4 + 693*f1^2*dot[k1, hat[z]]^2*
     dot[k2, hat[z]]^2*magM[k2]^4)/(knl^2*magM[k1]^2*magM[k2]^2*
    (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/2772*(2772*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^3*dot[k2, hat[z]] + 
    5544*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2 + 
    2772*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2 + 
    2772*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2 + 
    2772*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    1386*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^2)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/2772*(2772*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    5544*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 2772*f1^2*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 1386*f1^2*dot[k1, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    2772*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4*magM[k2]^2 + 
    1386*f1^2*dot[k2, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    1386*f1^2*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^4 + 
    2772*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^4 + 
    1386*f1^2*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^4)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))}


==> anc/k2rhctbasislist.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-1/28*(28*dot[k1, k2]^2*magM[k1]^4 + 28*f1*dot[k1, k2]*dot[k1, hat[z]]*
     dot[k2, hat[z]]*magM[k1]^4 + 28*f1*dot[k1, k2]*dot[k2, hat[z]]^2*
     magM[k1]^4 + 14*dot[k1, k2]*magM[k1]^6 + 14*f1*dot[k1, hat[z]]*
     dot[k2, hat[z]]*magM[k1]^6 + 14*f1*dot[k2, hat[z]]^2*magM[k1]^6 + 
    14*dot[k1, k2]*magM[k1]^4*magM[k2]^2 + 14*f1*dot[k1, hat[z]]*
     dot[k2, hat[z]]*magM[k1]^4*magM[k2]^2 + 14*f1*dot[k2, hat[z]]^2*
     magM[k1]^4*magM[k2]^2 + 28*dot[k1, k2]^2*magM[k2]^4 + 
    28*f1*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^4 + 
    28*f1*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^4 + 
    14*dot[k1, k2]*magM[k1]^2*magM[k2]^4 + 14*f1*dot[k1, hat[z]]^2*magM[k1]^2*
     magM[k2]^4 + 14*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^4 + 14*dot[k1, k2]*magM[k2]^6 + 14*f1*dot[k1, hat[z]]^2*
     magM[k2]^6 + 14*f1*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^6)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(32*dot[k1, k2]^4 + 88*dot[k1, k2]^3*magM[k1]^2 + 
    36*dot[k1, k2]^2*magM[k1]^4 + 88*dot[k1, k2]^3*magM[k2]^2 + 
    208*dot[k1, k2]^2*magM[k1]^2*magM[k2]^2 + 108*dot[k1, k2]*magM[k1]^4*
     magM[k2]^2 + 20*magM[k1]^6*magM[k2]^2 + 36*dot[k1, k2]^2*magM[k2]^4 + 
    108*dot[k1, k2]*magM[k1]^2*magM[k2]^4 + 40*magM[k1]^4*magM[k2]^4 + 
    20*magM[k1]^2*magM[k2]^6)/(knl^2*magM[k1]^2*magM[k2]^2*
    (2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(112*dot[k1, k2]^2*magM[k1]^2*magM[k2]^2 + 112*dot[k1, k2]*magM[k1]^4*
     magM[k2]^2 + 28*magM[k1]^6*magM[k2]^2 + 112*dot[k1, k2]*magM[k1]^2*
     magM[k2]^4 + 56*magM[k1]^4*magM[k2]^4 + 28*magM[k1]^2*magM[k2]^6)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(112*dot[k1, k2]^4 + 112*dot[k1, k2]^3*magM[k1]^2 + 
    28*dot[k1, k2]^2*magM[k1]^4 + 112*dot[k1, k2]^3*magM[k2]^2 + 
    56*dot[k1, k2]^2*magM[k1]^2*magM[k2]^2 + 28*dot[k1, k2]^2*magM[k2]^4)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(56*dot[k1, k2]^2*magM[k1]^2*magM[k2]^2 + 28*dot[k1, k2]*magM[k1]^4*
     magM[k2]^2 + 28*dot[k1, k2]*magM[k1]^2*magM[k2]^4)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(-28*f1*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k1]^2 - 
    28*f1*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2 - 
    28*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2 - 
    56*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2 - 
    28*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2 - 
    14*f1*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^4 - 
    14*f1*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4 - 
    14*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^4 - 
    28*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^4 - 
    14*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^4 - 
    28*f1*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2 - 
    28*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2 - 
    28*f1*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k2]^2 - 
    56*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2 - 
    28*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^2 - 
    14*f1*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 - 
    28*f1*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^2 - 
    28*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^2 - 
    14*f1*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^2 - 
    56*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^2 - 
    28*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2*magM[k2]^2 - 
    14*f1*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^4 - 
    14*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^4 - 
    14*f1*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k2]^4 - 
    28*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^4 - 
    14*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^4)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(-28*f1*dot[k1, k2]^3*dot[k1, hat[z]]^2 - 56*f1*dot[k1, k2]^3*
     dot[k1, hat[z]]*dot[k2, hat[z]] - 28*f1*dot[k1, k2]^3*
     dot[k2, hat[z]]^2 - 28*f1*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k1]^2 - 
    56*f1*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2 - 
    28*f1*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k1]^2 - 
    28*f1*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k2]^2 - 
    56*f1*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2 - 
    28*f1*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k2]^2 - 
    28*f1*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 - 
    56*f1*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^2 - 
    28*f1*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^2)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(14*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^4 + 
    28*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^3*dot[k2, hat[z]] + 
    14*f1^3*dot[k1, k2]*dot[k1, hat[z]]^5*dot[k2, hat[z]] + 
    28*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2 + 
    56*f1^3*dot[k1, k2]*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2 + 
    28*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3 + 
    84*f1^3*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]^3 + 
    14*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^4 + 56*f1^3*dot[k1, k2]*
     dot[k1, hat[z]]^2*dot[k2, hat[z]]^4 + 14*f1^3*dot[k1, k2]*
     dot[k1, hat[z]]*dot[k2, hat[z]]^5 + 7*f1^2*dot[k1, k2]*dot[k1, hat[z]]^4*
     magM[k1]^2 + 14*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
     magM[k1]^2 + 7*f1^3*dot[k1, hat[z]]^5*dot[k2, hat[z]]*magM[k1]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    28*f1^3*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*magM[k1]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2 + 
    42*f1^3*dot[k1, hat[z]]^3*dot[k2, hat[z]]^3*magM[k1]^2 + 
    7*f1^2*dot[k1, k2]*dot[k2, hat[z]]^4*magM[k1]^2 + 
    28*f1^3*dot[k1, hat[z]]^2*dot[k2, hat[z]]^4*magM[k1]^2 + 
    7*f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]^5*magM[k1]^2 + 
    7*f1^2*dot[k1, k2]*dot[k1, hat[z]]^4*magM[k2]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2 + 
    7*f1^3*dot[k1, hat[z]]^5*dot[k2, hat[z]]*magM[k2]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    28*f1^3*dot[k1, hat[z]]^4*dot[k2, hat[z]]^2*magM[k2]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^2 + 
    42*f1^3*dot[k1, hat[z]]^3*dot[k2, hat[z]]^3*magM[k2]^2 + 
    7*f1^2*dot[k1, k2]*dot[k2, hat[z]]^4*magM[k2]^2 + 
    28*f1^3*dot[k1, hat[z]]^2*dot[k2, hat[z]]^4*magM[k2]^2 + 
    7*f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]^5*magM[k2]^2)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(-10*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^4 - 
    12*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^3*dot[k2, hat[z]] - 
    4*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2 - 
    12*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3 - 
    10*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^4 + 14*f1^2*dot[k1, k2]*
     dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2 + 
    28*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2 + 
    28*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^2 + 
    10*f1^2*dot[k1, hat[z]]^4*magM[k1]^2*magM[k2]^2 + 
    40*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^2 + 
    60*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    40*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2*magM[k2]^2 + 
    10*f1^2*dot[k2, hat[z]]^4*magM[k1]^2*magM[k2]^2)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(14*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k1]^2 + 
    28*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2 + 
    14*f1^3*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2 + 
    14*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    42*f1^3*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    42*f1^3*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2 + 
    14*f1^3*dot[k1, k2]*dot[k2, hat[z]]^4*magM[k1]^2 + 
    7*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^4 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4 + 
    7*f1^3*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^4 + 
    7*f1^2*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^4 + 
    21*f1^3*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^4 + 
    21*f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^4 + 
    7*f1^3*dot[k2, hat[z]]^4*magM[k1]^4 + 14*f1^2*dot[k1, k2]^2*
     dot[k1, hat[z]]^2*magM[k2]^2 + 14*f1^3*dot[k1, k2]*dot[k1, hat[z]]^4*
     magM[k2]^2 + 28*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*
     magM[k2]^2 + 42*f1^3*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
     magM[k2]^2 + 14*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    42*f1^3*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    14*f1^3*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    7*f1^3*dot[k1, hat[z]]^4*magM[k1]^2*magM[k2]^2 + 
    28*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 28*f1^3*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 14*f1^2*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 42*f1^3*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 28*f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2*
     magM[k2]^2 + 7*f1^3*dot[k2, hat[z]]^4*magM[k1]^2*magM[k2]^2 + 
    7*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k2]^4 + 
    7*f1^3*dot[k1, hat[z]]^4*magM[k2]^4 + 14*f1^2*dot[k1, k2]*dot[k1, hat[z]]*
     dot[k2, hat[z]]*magM[k2]^4 + 21*f1^3*dot[k1, hat[z]]^3*dot[k2, hat[z]]*
     magM[k2]^4 + 7*f1^2*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k2]^4 + 
    21*f1^3*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^4 + 
    7*f1^3*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^4)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(8*f1^2*dot[k1, k2]^3*dot[k1, hat[z]]^2 + 16*f1^2*dot[k1, k2]^3*
     dot[k1, hat[z]]*dot[k2, hat[z]] + 8*f1^2*dot[k1, k2]^3*
     dot[k2, hat[z]]^2 + 4*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k1]^2 + 
    8*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2 + 
    4*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    4*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*magM[k2]^2 + 
    8*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k2]^2 + 
    4*f1^2*dot[k1, k2]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    20*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    40*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 20*f1^2*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 10*f1^2*dot[k1, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    20*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4*magM[k2]^2 + 
    10*f1^2*dot[k2, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    10*f1^2*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^4 + 
    20*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^4 + 
    10*f1^2*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^4)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(14*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    28*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2 + 
    14*f1^2*dot[k1, k2]*dot[k2, hat[z]]^4*magM[k1]^2 + 
    7*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^4 + 
    14*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^4 + 
    7*f1^2*dot[k2, hat[z]]^4*magM[k1]^4 + 14*f1^2*dot[k1, k2]*
     dot[k1, hat[z]]^4*magM[k2]^2 + 28*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*
     dot[k2, hat[z]]*magM[k2]^2 + 14*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*
     dot[k2, hat[z]]^2*magM[k2]^2 + 7*f1^2*dot[k1, hat[z]]^4*magM[k1]^2*
     magM[k2]^2 + 14*f1^2*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 14*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 14*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2*
     magM[k2]^2 + 7*f1^2*dot[k2, hat[z]]^4*magM[k1]^2*magM[k2]^2 + 
    7*f1^2*dot[k1, hat[z]]^4*magM[k2]^4 + 14*f1^2*dot[k1, hat[z]]^3*
     dot[k2, hat[z]]*magM[k2]^4 + 7*f1^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*
     magM[k2]^4)/(knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + 
     magM[k2]^2)), 
 -1/28*(28*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^3*dot[k2, hat[z]] + 
    56*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2 + 
    28*f1^2*dot[k1, k2]^2*dot[k1, hat[z]]*dot[k2, hat[z]]^3 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k1]^2 + 
    28*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k1]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k1]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]^3*dot[k2, hat[z]]*magM[k2]^2 + 
    28*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*dot[k2, hat[z]]^2*magM[k2]^2 + 
    14*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]^3*magM[k2]^2)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2)), 
 -1/28*(28*f1^2*dot[k1, k2]*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^2 + 
    56*f1^2*dot[k1, k2]*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*
     magM[k2]^2 + 28*f1^2*dot[k1, k2]*dot[k2, hat[z]]^2*magM[k1]^2*
     magM[k2]^2 + 14*f1^2*dot[k1, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    28*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^4*magM[k2]^2 + 
    14*f1^2*dot[k2, hat[z]]^2*magM[k1]^4*magM[k2]^2 + 
    14*f1^2*dot[k1, hat[z]]^2*magM[k1]^2*magM[k2]^4 + 
    28*f1^2*dot[k1, hat[z]]*dot[k2, hat[z]]*magM[k1]^2*magM[k2]^4 + 
    14*f1^2*dot[k2, hat[z]]^2*magM[k1]^2*magM[k2]^4)/
   (knl^2*magM[k1]^2*magM[k2]^2*(2*dot[k1, k2] + magM[k1]^2 + magM[k2]^2))}


==> anc/one_loop_tracer_bisp_paper_pub.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    429879,      11256]
NotebookOptionsPosition[    412045,      10994]
NotebookOutlinePosition[    412440,      11010]
CellTagsIndexPosition[    412397,      11007]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"d3d12daf-e826-464e-96b8-edcdf430386c"],

Cell[CellGroupData[{

Cell["setup", "Section",
 CellChangeTimes->{{3.875783548185731*^9, 
  3.875783548734964*^9}},ExpressionUUID->"99bae51b-0fb9-44b1-931a-\
017b1bda2ce3"],

Cell[CellGroupData[{

Cell["notes", "Subsection",
 CellChangeTimes->{{3.875783552620947*^9, 
  3.8757835530578947`*^9}},ExpressionUUID->"a637eb32-4ad6-405e-97d7-\
4ff23d3ba353"],

Cell[TextData[{
 "here is some notation used for the UV parts of the loops:\n\nIntdqP11 = \
\[Integral] dq P11[q]\nIntdqP112 = \[Integral] dq ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"P11", "[", "q", "]"}], "2"], TraditionalForm]],ExpressionUUID->
  "a61c16ec-0e0d-437e-9543-9ed37a850e71"],
 "\nIntdqP113 = \[Integral] dq ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"P11", "[", "q", "]"}], "3"], TraditionalForm]],ExpressionUUID->
  "27cc17bd-628d-4fc1-b450-cbbaa21a70d4"],
 "\nIntdqP112oq2 = \[Integral] dq ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox[
     RowBox[{"P11", "[", "q", "]"}], "2"], 
    SuperscriptBox["q", "2"]], TraditionalForm]],ExpressionUUID->
  "4b613263-ea3d-4311-8f06-29d309bb5710"],
 "\nIntdqP113oq4 = \[Integral] dq ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox[
     RowBox[{"P11", "[", "q", "]"}], "3"], 
    SuperscriptBox["q", "4"]], TraditionalForm]],ExpressionUUID->
  "a8c04f05-3201-4b27-a09a-c9fc56938c76"],
 "\nIntdqq2P112 = \[Integral] dq ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["q", "2"], 
    SuperscriptBox[
     RowBox[{"P11", "[", "q", "]"}], "2"]}], TraditionalForm]],ExpressionUUID->
  "bd18676a-a53a-4c7e-a312-0c338f4844d1"],
 "\nIntdqq2P113 = \[Integral] dq ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["q", "2"], 
    SuperscriptBox[
     RowBox[{"P11", "[", "q", "]"}], "3"]}], TraditionalForm]],ExpressionUUID->
  "926ded34-607e-4ace-b800-78a2101935c6"],
 "\nIntdqqP11P11p = \[Integral] dq q P11[q] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"P11", "'"}], TraditionalForm]],ExpressionUUID->
  "4fb0bb2a-9c84-4d7d-9f89-b9f9b4534ae4"],
 "[q] \nIntdqqP112P11p = \[Integral] dq ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"P11", "[", "q", "]"}], "2"], TraditionalForm]],ExpressionUUID->
  "852d4200-9fe5-48e5-acc8-810da39f1e3c"],
 Cell[BoxData[
  FormBox[
   RowBox[{"P11", "'"}], TraditionalForm]],ExpressionUUID->
  "e3951ba3-8cef-4785-b313-0701124b0b09"],
 "[q] \nIntdqq2P112P11pp = \[Integral] dq ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c5b57b9f-5727-4c5f-9c1f-783f91eda307"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"P11", "[", "q", "]"}], "2"], TraditionalForm]],ExpressionUUID->
  "267a47d9-4735-4e8f-a06d-e2b88866d2e3"],
 Cell[BoxData[
  FormBox[
   RowBox[{"P11", "''"}], TraditionalForm]],ExpressionUUID->
  "9aa709eb-62ed-4d5c-95e0-8f2714407618"],
 "[q]\nIntdqq2P11P11p2 = \[Integral] dq ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["q", "2"], 
    RowBox[{"P11", "[", "q", "]"}], " ", 
    SuperscriptBox[
     RowBox[{
      RowBox[{"P11", "'"}], "[", "q", "]"}], "2"]}], TraditionalForm]],
  ExpressionUUID->"f49c3180-cdd0-4814-9e58-754d6af172ae"],
 "\nIntdqq2P11P11pp = \[Integral] dq ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", "2"], TraditionalForm]],ExpressionUUID->
  "c22b9b98-f44e-44a1-8091-7f6c57284730"],
 "P11[q] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"P11", "''"}], TraditionalForm]],ExpressionUUID->
  "8cfe2d53-7538-461b-8a05-d9b1b7b49758"],
 "[q]"
}], "Text",
 CellChangeTimes->{{3.875783767344328*^9, 3.8757838144374*^9}, {
   3.875783936187614*^9, 3.8757843082441587`*^9}, 3.87586881140476*^9, {
   3.8758689189046307`*^9, 
   3.8758689203280087`*^9}},ExpressionUUID->"8e7ab1c4-3af1-4be5-8c6a-\
f99250035d69"]
}, Closed]],

Cell[CellGroupData[{

Cell["setup functions", "Subsection",
 CellChangeTimes->{{3.875783558794688*^9, 3.8757835604198637`*^9}, {
  3.875783638523781*^9, 
  3.875783639099942*^9}},ExpressionUUID->"b874a6a5-a04c-49e2-8f17-\
9fe2d66d79d7"],

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"magM", ",", "dot", ",", "hat"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "dot", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "magM", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "hat", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", "a_", ")"}]}], ",", "b_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "a_", ")"}], "+", 
     RowBox[{"(", "b_", ")"}]}], ",", "c_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "c"}], "]"}], "+", 
   RowBox[{"dot", "[", 
    RowBox[{"b", ",", "c"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{"a_", ",", 
    RowBox[{
     RowBox[{"(", "b_", ")"}], "*", 
     RowBox[{
      RowBox[{"(", "d_", ")"}], "?", "NumberQ"}]}]}], "]"}], ":=", 
  RowBox[{"d", "*", 
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{"a_", ",", 
    RowBox[{"\[Lambda]exp", " ", 
     RowBox[{"(", "b_", ")"}]}]}], "]"}], ":=", 
  RowBox[{"\[Lambda]exp", "*", 
   RowBox[{"dot", "[", 
    RowBox[{"a", ",", "b"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"magM", "[", 
   RowBox[{
    RowBox[{"(", "b_", ")"}], "*", 
    RowBox[{
     RowBox[{"(", "d_", ")"}], "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{"d", "*", "d"}]], "*", 
   RowBox[{"magM", "[", "b", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"magM", "[", 
   RowBox[{"\[Lambda]exp", " ", "a_"}], "]"}], ":=", 
  RowBox[{"\[Lambda]exp", " ", 
   RowBox[{"magM", "[", "a", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"magM", "[", 
   RowBox[{
    RowBox[{"(", "a_", ")"}], "+", 
    RowBox[{"(", "b_", ")"}]}], "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"magM", "[", "a", "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"magM", "[", "b", "]"}], "2"], "+", 
     RowBox[{"2", " ", 
      RowBox[{"dot", "[", 
       RowBox[{"a", ",", "b"}], "]"}]}]}], ")"}], 
   RowBox[{"1", "/", "2"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{"a_", ",", "a_"}], "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"magM", "[", "a", "]"}], "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"magM", "[", 
   RowBox[{"-", 
    RowBox[{"(", "a_", ")"}]}], "]"}], ":=", 
  RowBox[{"magM", "[", "a", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hat", "[", 
   RowBox[{"hat", "[", "a_", "]"}], "]"}], ":=", 
  RowBox[{"hat", "[", "a", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dot", "[", 
   RowBox[{
    RowBox[{"hat", "[", "a_", "]"}], ",", 
    RowBox[{"hat", "[", "a_", "]"}]}], "]"}], " ", ":=", "1"}], "\n", 
 RowBox[{
  RowBox[{"magM", "[", 
   RowBox[{"hat", "[", "a__", "]"}], "]"}], ":=", 
  "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "F2ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "F3ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "F4ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "G2ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "G3ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "G4ker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "K2rhker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "K3rhker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Attributes", "[", "K4rhker", "]"}], "=", 
   RowBox[{"{", "Orderless", "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.875801808333412*^9, 3.875801828516556*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"2d75ae9e-6ed6-477b-92c1-6ba4b9ff65d3"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["dark matter in redshift space", "Section",
 CellChangeTimes->{{3.8229434796056476`*^9, 3.8229435014344034`*^9}, {
  3.875604415790118*^9, 
  3.8756044170819597`*^9}},ExpressionUUID->"a0cbb094-2bd6-41fd-b506-\
365bfea8f6cc"],

Cell[CellGroupData[{

Cell["Perturbation Theory Kernels", "Subsection",
 CellChangeTimes->{{3.634475906964828*^9, 3.634475912040431*^9}, {
  3.634481722855845*^9, 3.6344817435038652`*^9}, {3.639250662964822*^9, 
  3.63925066905814*^9}, {3.639583496454501*^9, 3.639583503929502*^9}, {
  3.640095949461132*^9, 3.640095956297881*^9}, {3.646236645755533*^9, 
  3.646236647969857*^9}, {3.6487342381086807`*^9, 3.648734248688374*^9}, {
  3.670943225262444*^9, 3.670943231049535*^9}, {3.671490154718774*^9, 
  3.67149015781814*^9}, {3.671875678408576*^9, 3.671875684197152*^9}, {
  3.671875759370432*^9, 3.671875767171514*^9}, {3.6718758027883587`*^9, 
  3.671875811559263*^9}, {3.693829866141698*^9, 3.6938298973668327`*^9}, {
  3.693830104716571*^9, 3.693830108009963*^9}, {3.694278359317341*^9, 
  3.6942783663458567`*^9}, {3.834249786771615*^9, 
  3.834249798595646*^9}},ExpressionUUID->"06be4913-eeff-4669-87bd-\
88f0fc7d8429"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"perm12", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"perm123", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"perm1234", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "}"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.712777198417153*^9, 3.712777199285458*^9}, {
  3.813417951755228*^9, 3.813417954609635*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"5fe23c7b-fd4c-4b8f-bfb9-116288419736"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"Fn", ",", "Gn", ",", "n", ",", "m"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Fn", "[", 
    RowBox[{"n_", ",", "v_"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "1"}], ",", "1", ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Gn", "[", 
          RowBox[{"m", ",", 
           RowBox[{"v", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "m"}], "]"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}], 
           RowBox[{"al", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Fn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], "]"}]}],
           "+", 
          RowBox[{"2", 
           RowBox[{"be", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Gn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Gn", "[", 
    RowBox[{"n_", ",", "v_"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "\[Equal]", "1"}], ",", "1", ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Gn", "[", 
          RowBox[{"m", ",", 
           RowBox[{"v", "[", 
            RowBox[{"[", 
             RowBox[{"1", ";;", "m"}], "]"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"n", "-", "1"}], ")"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"al", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Fn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], "]"}]}],
           "+", 
          RowBox[{"2", "n", " ", 
           RowBox[{"be", "[", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "m"}], "]"}], "]"}], "]"}], ",", 
             RowBox[{"Total", "[", 
              RowBox[{"v", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}], "]"}]}], 
            "]"}], 
           RowBox[{"Gn", "[", 
            RowBox[{
             RowBox[{"n", "-", "m"}], ",", 
             RowBox[{"v", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"m", "+", "1"}], ";;", "n"}], "]"}], "]"}]}], 
            "]"}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", 
         RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.593470462396783*^9, 3.59347078861695*^9}, {
  3.5934708242888527`*^9, 3.593470842886025*^9}, {3.593470896057762*^9, 
  3.593470916826777*^9}, {3.593470993887148*^9, 3.5934709994304667`*^9}, {
  3.593471032036338*^9, 3.593471116286831*^9}, {3.5934711621018753`*^9, 
  3.5934711628452377`*^9}, {3.593471246333592*^9, 3.593471332397834*^9}, {
  3.6043379341968307`*^9, 3.6043379798036747`*^9}, {3.674926714949478*^9, 
  3.6749267477188168`*^9}, {3.6950366788135653`*^9, 3.695036683300955*^9}, {
  3.6951765168396883`*^9, 3.6951765237699413`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"64d5d6e3-b37d-4c4a-ad9f-b47b7819bd04"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm12", "]"}]}], 
       RowBox[{"Fn", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm12", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm12", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm12", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm123", "]"}]}], 
       RowBox[{"Fn", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm123", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"F4", "[", 
     RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Length", "[", "perm1234", "]"}]}], 
        RowBox[{"Fn", "[", 
         RowBox[{"4", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"perm1234", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"perm1234", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"perm1234", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
            RowBox[{"perm1234", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "perm1234", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G2", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm12", "]"}]}], 
       RowBox[{"Gn", "[", 
        RowBox[{"2", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm12", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm12", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm12", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G3", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm123", "]"}]}], 
       RowBox[{"Gn", "[", 
        RowBox[{"3", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"perm123", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm123", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G4", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"Length", "[", "perm1234", "]"}]}], 
       RowBox[{"Gn", "[", 
        RowBox[{"4", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{"perm1234", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "perm1234", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8121881438031464`*^9, 3.812188167685737*^9}, {
  3.813393702041591*^9, 3.813393702125375*^9}, {3.830336806777358*^9, 
  3.830336809355244*^9}, {3.8303475607245245`*^9, 3.830347561339416*^9}, {
  3.8308878975898952`*^9, 3.830887938492681*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"73c5d918-c6cb-4f1a-bbc2-046f183195ec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"alf", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2"}], ")"}], ".", "k1"}], "/", 
    RowBox[{"(", 
     RowBox[{"k1", ".", "k1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bef", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2"}], ")"}], ".", 
     RowBox[{"(", 
      RowBox[{"k1", "+", "k2"}], ")"}]}], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", ".", "k2"}], ")"}], "/", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"k1", ".", "k1"}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"k2", ".", "k2"}], ")"}]}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"alfm", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{"1", "+", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"k1", "+", "k2"}], "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k1", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k2", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"mag", "[", "k1", "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"befm", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"mag", "[", 
       RowBox[{"k1", "+", "k2"}], "]"}], "2"], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"k1", "+", "k2"}], "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k1", "]"}], "2"], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", "k2", "]"}], "2"]}], ")"}]}], 
    RowBox[{"4", 
     SuperscriptBox[
      RowBox[{"mag", "[", "k1", "]"}], "2"], 
     SuperscriptBox[
      RowBox[{"mag", "[", "k2", "]"}], "2"]}]]}], ";"}]}], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"f8f7aa62-c2aa-4545-893d-7fcd7f8eead7"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.832933842998946*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"efbf1b8b-b2cd-46a3-9253-b1e4b1888597"],

Cell["\<\
substituting the \[Alpha] and \[Beta] functions and converting to dot and \
magM functions for easier manipulation\
\>", "Text",
 CellChangeTimes->{{3.8337172815744257`*^9, 3.8337172851628437`*^9}, {
  3.8337174465565023`*^9, 3.833717471068369*^9}, {3.878804124536961*^9, 
  3.878804125232518*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"38b7683b-4e79-4462-9d7d-9b64d29345af"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F1Fn", "[", "a_", "]"}], "=", "1"}], ";", 
  RowBox[{
   RowBox[{"G1Fn", "[", "a_", "]"}], "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.875767736225009*^9, 3.875767742530631*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"bac4e814-7bb8-4f96-85bf-9ca03c01298f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F2Fn", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F2", "[", 
        RowBox[{"k1", ",", "k2"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"al", "\[Rule]", "alfm"}], ",", 
         RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
      RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
     RowBox[{"mag", "\[Rule]", "magM"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"G2Fn", "[", 
     RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G2", "[", 
         RowBox[{"k1", ",", "k2"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"al", "\[Rule]", "alfm"}], ",", 
          RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
       RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
      RowBox[{"mag", "\[Rule]", "magM"}]}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F3Fn", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"F3", "[", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"al", "\[Rule]", "alfm"}], ",", 
         RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
      RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
     RowBox[{"mag", "\[Rule]", "magM"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G3Fn", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G3", "[", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"al", "\[Rule]", "alfm"}], ",", 
         RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
      RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
     RowBox[{"mag", "\[Rule]", "magM"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.833489633687704*^9, 3.8334896364834433`*^9}, {
   3.833489676666593*^9, 3.833489680595779*^9}, {3.83348975791121*^9, 
   3.833489766819666*^9}, {3.833489815466474*^9, 3.833489874202793*^9}, 
   3.833490166659214*^9, {3.8757677442463093`*^9, 3.87576775456748*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"f70d3078-aa1c-488c-8710-28ac560b48e1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F4Fn", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"F4", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"al", "\[Rule]", "alfm"}], ",", 
        RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
     RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
    RowBox[{"mag", "\[Rule]", "magM"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G4Fn", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"G4", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3", ",", "k4"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"al", "\[Rule]", "alfm"}], ",", 
        RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "/.", 
     RowBox[{"Dot", "\[Rule]", "dot"}]}], "/.", 
    RowBox[{"mag", "\[Rule]", "magM"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.833490170499406*^9, 3.8334901927060003`*^9}, {
  3.833490624483382*^9, 3.833490626760129*^9}, {3.875767755939115*^9, 
  3.8757677594062023`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"fe729aa1-944b-4fab-aedb-88829753faab"]
}, Closed]],

Cell[CellGroupData[{

Cell["redshift space kernels", "Subsection",
 CellChangeTimes->{{3.8756052016270123`*^9, 
  3.875605205119793*^9}},ExpressionUUID->"ae9b74f0-0879-456d-b715-\
3fef7e8d5271"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F1r", "[", "k1_", "]"}], "=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"f1", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"k1", ",", 
         RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"magM", "[", "k1", "]"}], "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875605418987438*^9, 3.875605455379677*^9}, 
   3.8756055479782267`*^9, {3.875607284472571*^9, 3.875607284729567*^9}, {
   3.875767547209568*^9, 3.875767550034482*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"cbe87865-4e37-42c0-8950-7d61824af836"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F2r", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", "k2"}], "]"}], "3"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["f1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "3"], " ", 
       RowBox[{"dot", "[", 
        RowBox[{"k2", ",", 
         RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", "k2"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", "f1", " ", 
          RowBox[{"dot", "[", 
           RowBox[{"k1", ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{"k2", ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"f1", " ", 
       RowBox[{"dot", "[", 
        RowBox[{"k1", ",", 
         RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{"k2", ",", 
         RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "4"]}], "+", 
         RowBox[{"26", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "4"]}], "+", 
         RowBox[{"7", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"f1", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "4"]}], "+", 
         RowBox[{"14", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{"magM", "[", "k1", "]"}], "2"]}], "+", 
            RowBox[{"13", " ", 
             SuperscriptBox[
              RowBox[{"magM", "[", "k2", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{"k1", ",", "k2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"14", " ", 
          SuperscriptBox["f1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"dot", "[", 
           RowBox[{"k2", ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "4"]}], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "4"]}], "+", 
         RowBox[{"7", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"magM", "[", "k1", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"7", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f1", " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"k2", ",", 
                RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"magM", "[", "k2", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"14", " ", "f1", " ", 
          RowBox[{"dot", "[", 
           RowBox[{"k1", ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{"k2", ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f1", " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"k2", ",", 
                RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"14", " ", 
      SuperscriptBox[
       RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"magM", "[", "k2", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"dot", "[", 
          RowBox[{"k1", ",", "k2"}], "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875605457984394*^9, 3.875605465119*^9}, {
   3.875605616954261*^9, 3.87560561754743*^9}, 3.875607063426517*^9, {
   3.8756072858555117`*^9, 3.875607286091476*^9}, {3.8757675771988697`*^9, 
   3.8757675813526707`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"27f47903-454f-4a1d-b277-1138dd310ac0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F3r", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{"Import", "[", "\"\<F3r_DM.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8756056203719473`*^9, 3.875605630289975*^9}, {
  3.875605826760242*^9, 3.875605853487204*^9}, {3.8756072875742617`*^9, 
  3.8756072878911867`*^9}, {3.875767666883456*^9, 3.875767670073495*^9}, {
  3.875768809442478*^9, 3.87576880962529*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"ef3dbff3-3dee-4b5d-b736-f9bbccabd7b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F4r", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], "=", 
   RowBox[{"Import", "[", "\"\<F4r_DM.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875605911151105*^9, 3.8756059169202433`*^9}, {
  3.875607288833189*^9, 3.8756072890182247`*^9}, {3.875767711985552*^9, 
  3.875767715596575*^9}, {3.875768811106718*^9, 3.875768811277318*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"21127435-0fc4-4da2-b8f4-83bcf2e2e7dc"]
}, Closed]],

Cell[CellGroupData[{

Cell["response counterterms", "Subsection",
 CellChangeTimes->{{3.875606912965961*^9, 
  3.8756069157924557`*^9}},ExpressionUUID->"41dc986a-8bce-4f5d-8f2d-\
91bd5708b3f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F1rct", "[", "k_", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["f1", "2"], " ", 
       RowBox[{"c\[Pi]vdm", "[", "1", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k", ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"]}], "+", 
      RowBox[{"3", " ", "f1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"cdm", "[", "3", "]"}]}], "+", 
         RowBox[{"3", " ", "f1", " ", 
          RowBox[{"c\[Pi]vdm", "[", "3", "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k", ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"magM", "[", "k", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"cdm", "[", "3", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"magM", "[", "k", "]"}], "4"]}]}], 
     RowBox[{"18", " ", 
      SuperscriptBox["knl", "2"], " ", 
      SuperscriptBox[
       RowBox[{"magM", "[", "k", "]"}], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875606917475334*^9, 3.875606942342371*^9}, {
   3.875607142191368*^9, 3.875607142681621*^9}, {3.8756072941024647`*^9, 
   3.875607294282044*^9}, 3.875767948274393*^9, {3.875775309972842*^9, 
   3.8757753100747557`*^9}, {3.875775481791725*^9, 3.875775481792997*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"162b6d83-07f9-4f18-84a5-0387c5083248"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F2rctCoeffList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cdm", "[", "3", "]"}], ",", 
     RowBox[{"cdm", "[", "4", "]"}], ",", 
     RowBox[{"cdm", "[", "5", "]"}], ",", 
     RowBox[{"cdm", "[", "7", "]"}], ",", 
     RowBox[{"c\[Pi]vdm", "[", "1", "]"}], ",", 
     RowBox[{"c\[Pi]vdm", "[", "2", "]"}], ",", 
     RowBox[{"c\[Pi]vdm", "[", "3", "]"}], ",", 
     RowBox[{"c\[Pi]vdm", "[", "4", "]"}], ",", 
     RowBox[{"c\[Pi]vdm", "[", "5", "]"}], ",", 
     RowBox[{"c\[Pi]vdm", "[", "6", "]"}], ",", 
     RowBox[{"c\[Pi]vdm", "[", "7", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8757686741146107`*^9, 3.875768692222684*^9}, {
  3.875775481796789*^9, 3.8757754818018017`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"c6aff760-a0a1-4ce1-9eed-092d1c8d59f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F2rctBasisList", "=", 
   RowBox[{"Import", "[", "\"\<f2rctbasislist.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87576886112213*^9, 3.875768892216714*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"c88aa741-8a61-49fa-9e46-f67422397df4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F2rct", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "F2rctCoeffList", "\[LeftDoubleBracket]", "i", 
       "\[RightDoubleBracket]"}], 
      RowBox[{
      "F2rctBasisList", "\[LeftDoubleBracket]", "i", 
       "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "F2rctCoeffList", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875768581719408*^9, 3.875768586836583*^9}, {
  3.875768897389756*^9, 3.875768919889318*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"0dac3019-56f4-4024-bfcc-33c561ff6872"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8758030453383408`*^9, 3.8758030458299017`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"333c121b-d5b7-4123-9cb0-f2a8e3405178"],

Cell["below are the values for UV matching", "Text",
 CellChangeTimes->{{3.875803038362433*^9, 
  3.875803042908695*^9}},ExpressionUUID->"cd62542d-06a2-4f19-8c4f-\
8b70e82c92cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DMRSSresponseUVmatching", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cdm", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"61", " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"140", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cdm", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12409", " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"11760", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cdm", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6997", " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"6860", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cdm", "[", "7", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"63149", " ", "IntdqP11", " ", 
        SuperscriptBox["knl", "2"]}], 
       RowBox[{"82320", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]vdm", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"46", "+", 
           RowBox[{"35", " ", "f1"}]}], ")"}], " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]vdm", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"15", " ", "f1"}]}], ")"}], " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"150", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]vdm", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"83", " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]vdm", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"172", " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"735", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]vdm", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2683", " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"5145", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]vdm", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4626", "+", 
           RowBox[{"1715", " ", "f1"}]}], ")"}], " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"25725", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]vdm", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"269", " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"686", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8757689902968473`*^9, 3.8757690101155653`*^9}, {
  3.875775481806242*^9, 3.875775481816485*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"50840cad-a864-4ea1-9068-18ce7c7a9a6c"]
}, Closed]],

Cell[CellGroupData[{

Cell["stochastic counterterms", "Subsection",
 CellChangeTimes->{{3.8757690648725967`*^9, 
  3.875769068811112*^9}},ExpressionUUID->"b2ca3906-db61-41ef-960c-\
703f39a0cbde"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P22ctlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cSTdmr", "[", "1", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "2", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "3", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "4", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "5", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875769361710705*^9, 3.875769386227105*^9}, {
  3.875775546046115*^9, 3.875775546049581*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"7de6fe9d-9e20-4ed5-ae15-cebacd53f636"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P22BasisList", "=", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "f1", " ", 
           SuperscriptBox[
            RowBox[{"dot", "[", 
             RowBox[{"k1", ",", 
              RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"]}], ")"}], "2"]}], 
      RowBox[{"49", " ", 
       SuperscriptBox["knl", "4"]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"151", " ", 
          SuperscriptBox["f1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"]}], "+", 
         RowBox[{"f1", " ", 
          RowBox[{"(", 
           RowBox[{"200", "+", 
            RowBox[{"49", " ", "f1"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"]}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "4"]}]}], ")"}]}], 
      RowBox[{"1225", " ", 
       SuperscriptBox["knl", "4"]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["f1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"magM", "[", "k1", "]"}], "2"]}], ")"}]}], 
      RowBox[{"7", " ", 
       SuperscriptBox["knl", "4"]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["f1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"7", " ", "f1"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"]}]}], ")"}]}], 
      RowBox[{"35", " ", 
       SuperscriptBox["knl", "4"], " ", 
       SuperscriptBox[
        RowBox[{"magM", "[", "k1", "]"}], "2"]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["f1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["knl", "4"]}]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875769381824553*^9, 3.875769404864935*^9}, 
   3.875770902508719*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"92bee4b2-1327-4a38-83ef-118cff5ae502"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P22r\[Epsilon]", "[", "k_", "]"}], "=", 
   RowBox[{
    FractionBox["1", "nbar"], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
       "P22ctlist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       RowBox[{
       "P22BasisList", "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "P22ctlist", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875769408633697*^9, 3.8757694708731003`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"a0869022-f215-46ad-8ad8-5f39625489c7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.875769474668427*^9, 3.8757694754814653`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"41772dbe-4669-4f35-a6d6-3b9d81f593f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B321Irctlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cSTdmr", "[", "1", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "2", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "3", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "4", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "5", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "6", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "7", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "8", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "9", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "10", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "11", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "12", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "13", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "14", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "15", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "16", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "17", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "18", "]"}], ",", 
     RowBox[{"cSTdmr", "[", "19", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8757695230593367`*^9, 3.875769548921061*^9}, {
  3.875775546054963*^9, 3.87577554607051*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"c34bd388-b915-47f9-be69-b4d8b9933462"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B321IrBasisList", "=", 
   RowBox[{"Import", "[", "\"\<B321IreBasisList.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875769730519622*^9, 3.875769749188383*^9}, {
  3.875770132767625*^9, 3.8757701343695107`*^9}, {3.8788114759351177`*^9, 
  3.878811476129736*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d67aa006-d7b3-42b2-a8d4-ac468a33ac70"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"barB321Ir\[Epsilon]", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"f1", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k1", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}]}], "nbar"], 
    RowBox[{"P11", "[", 
     RowBox[{"magM", "[", "k1", "]"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
       "B321Irctlist", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
       RowBox[{
       "B321IrBasisList", "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "B321Irctlist", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875769750998992*^9, 3.875769817703166*^9}, {
   3.8757698479454393`*^9, 3.875769871761159*^9}, 3.875790053652055*^9, 
   3.875790167177602*^9, {3.8757902126499357`*^9, 3.875790215124618*^9}, {
   3.875792765274644*^9, 3.8757927658418503`*^9}, {3.875793712699827*^9, 
   3.875793714402597*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"3640a46b-9fbe-4f01-8682-80bc57c25c34"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.8757699248143997`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"0502da3e-0fd4-4b2c-ab7a-3ed6931403ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B222r\[Epsilon]ctlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"C222dmr", "[", "1", "]"}], ",", 
     RowBox[{"C222dmr", "[", "2", "]"}], ",", 
     RowBox[{"C222dmr", "[", "3", "]"}], ",", 
     RowBox[{"C222dmr", "[", "4", "]"}], ",", 
     RowBox[{"C222dmr", "[", "5", "]"}], ",", 
     RowBox[{"C222dmr", "[", "6", "]"}], ",", 
     RowBox[{"C222dmr", "[", "7", "]"}], ",", 
     RowBox[{"C222dmr", "[", "8", "]"}], ",", 
     RowBox[{"C222dmr", "[", "9", "]"}], ",", 
     RowBox[{"C222dmr", "[", "10", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87576995771705*^9, 3.8757699631669493`*^9}, {
  3.8757755965027037`*^9, 3.87577559651014*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"674c83e5-7663-4a8d-88e5-112d8b5fc317"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B222r\[Epsilon]BasisList", "=", 
   RowBox[{"Import", "[", "\"\<B222reBasisList.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875769965829776*^9, 3.875769975214155*^9}, {
   3.8757701790858097`*^9, 3.875770182168501*^9}, 3.875770698848755*^9, {
   3.878811416702086*^9, 3.878811416864709*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"7615eb21-7fd6-4a6e-8059-1e9183b41864"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B222r\[Epsilon]", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["nbar", "2"]], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
       "B222r\[Epsilon]ctlist", "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}], 
       RowBox[{
       "B222r\[Epsilon]BasisList", "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "B222r\[Epsilon]ctlist", "]"}]}], "}"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875769930897614*^9, 3.8757699381446447`*^9}, {
  3.875770005462865*^9, 3.87577001091319*^9}, {3.87577018763395*^9, 
  3.875770208264385*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"94d4eb8b-c3a1-40dd-a13e-9c9be1d813ce"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8758030453383408`*^9, 3.8758030458299017`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"4adeaa81-d2f5-49d2-86af-34f0bfe55d62"],

Cell["below are the values for UV matching", "Text",
 CellChangeTimes->{{3.875803038362433*^9, 
  3.875803042908695*^9}},ExpressionUUID->"884f52ab-240e-464b-9447-\
ba15cf55a678"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DMRSSstochUVmatching", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"C222dmr", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"263", " ", "IntdqP113oq4", " ", 
         SuperscriptBox["knl", "6"], " ", 
         SuperscriptBox["nbar", "2"]}], 
        RowBox[{"336", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"C222dmr", "[", "2", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"55", " ", "IntdqP113oq4", " ", 
        SuperscriptBox["knl", "6"], " ", 
        SuperscriptBox["nbar", "2"]}], 
       RowBox[{"42", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"C222dmr", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"100", " ", "IntdqP113oq4", " ", 
         SuperscriptBox["knl", "6"], " ", 
         SuperscriptBox["nbar", "2"]}], 
        RowBox[{"21", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"C222dmr", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"IntdqP113oq4", " ", 
        SuperscriptBox["knl", "6"], " ", 
        SuperscriptBox["nbar", "2"]}], 
       RowBox[{"84", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"C222dmr", "[", "5", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11", " ", "IntdqP113oq4", " ", 
        SuperscriptBox["knl", "6"], " ", 
        SuperscriptBox["nbar", "2"]}], 
       RowBox[{"21", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"C222dmr", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"10", " ", "IntdqP113oq4", " ", 
         SuperscriptBox["knl", "6"], " ", 
         SuperscriptBox["nbar", "2"]}], 
        RowBox[{"21", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"C222dmr", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"40", " ", "IntdqP113oq4", " ", 
         SuperscriptBox["knl", "6"], " ", 
         SuperscriptBox["nbar", "2"]}], 
        RowBox[{"21", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"C222dmr", "[", "8", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11", " ", "IntdqP113oq4", " ", 
        SuperscriptBox["knl", "6"], " ", 
        SuperscriptBox["nbar", "2"]}], 
       RowBox[{"35", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"C222dmr", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "IntdqP113oq4", " ", 
         SuperscriptBox["knl", "6"], " ", 
         SuperscriptBox["nbar", "2"]}], 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"C222dmr", "[", "10", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "IntdqP113oq4", " ", 
         SuperscriptBox["knl", "6"], " ", 
         SuperscriptBox["nbar", "2"]}], 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", "IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "6", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"79", " ", "IntdqP112oq2", " ", 
        SuperscriptBox["knl", "4"], " ", "nbar"}], 
       RowBox[{"120", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "7", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"43", " ", "IntdqP112oq2", " ", 
        SuperscriptBox["knl", "4"], " ", "nbar"}], 
       RowBox[{"420", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"43", " ", "IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"21", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", "IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"21", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "10", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"IntdqP112oq2", " ", 
        SuperscriptBox["knl", "4"], " ", "nbar"}], 
       RowBox[{"14", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "11", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2408", "+", 
          RowBox[{"18041", " ", "f1"}], "+", 
          RowBox[{"22869", " ", 
           SuperscriptBox["f1", "2"]}]}], ")"}], " ", "IntdqP112oq2", " ", 
        SuperscriptBox["knl", "4"], " ", "nbar"}], 
       RowBox[{"26460", " ", "f1", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "12", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"113", "+", 
          RowBox[{"525", " ", "f1"}]}], ")"}], " ", "IntdqP112oq2", " ", 
        SuperscriptBox["knl", "4"], " ", "nbar"}], 
       RowBox[{"1470", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "13", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1390", " ", "IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"1323", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "14", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"50", " ", "IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"147", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "15", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", "IntdqP112oq2", " ", 
        SuperscriptBox["knl", "4"], " ", "nbar"}], 
       RowBox[{"49", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "16", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"344", "+", 
           RowBox[{"1507", " ", "f1"}], "+", 
           RowBox[{"3267", " ", 
            SuperscriptBox["f1", "2"]}]}], ")"}], " ", "IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"1470", " ", "f1", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "17", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"23", " ", "IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"105", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "18", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"22", " ", "IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"105", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "19", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"225", " ", "f1"}]}], ")"}], " ", "IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"245", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"13", " ", "IntdqP112oq2", " ", 
        SuperscriptBox["knl", "4"], " ", "nbar"}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"IntdqP112oq2", " ", 
        SuperscriptBox["knl", "4"], " ", "nbar"}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cSTdmr", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"IntdqP112oq2", " ", 
         SuperscriptBox["knl", "4"], " ", "nbar"}], 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875775177968542*^9, 3.87577520573799*^9}, {
   3.875775546077592*^9, 3.875775546131947*^9}, {3.87577559651572*^9, 
   3.875775596552362*^9}, 3.875782654354361*^9, {3.8757826938763733`*^9, 
   3.875782745275313*^9}, 3.875788450188692*^9, {3.87578849170448*^9, 
   3.875788496398012*^9}, 3.876909612487152*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"78ab3b40-3f63-4da5-8441-ecdf4eecd846"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Halo kernels in redshift space", "Section",
 CellChangeTimes->{{3.8229434796056476`*^9, 
  3.8229435014344034`*^9}},ExpressionUUID->"a46dd0b8-c23b-40d3-b362-\
2b1bcdd67f95"],

Cell[CellGroupData[{

Cell["bias kernels in real space ", "Subsection",
 CellChangeTimes->{{3.8229430005675573`*^9, 3.8229430075430045`*^9}, {
  3.875775673104806*^9, 3.8757756795507803`*^9}, {3.875775744683094*^9, 
  3.875775754776635*^9}, {3.87577715183146*^9, 
  3.8757771680197973`*^9}},ExpressionUUID->"09119622-a9bb-49a9-ba3e-\
56697702d763"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"c1", ",", "c2", ",", "c3", ",", "c4"}], "]"}]], "Input",
 CellChangeTimes->{{3.830606961249254*^9, 3.830606967298761*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"384162d2-9757-459a-9f91-3e37dbf0ebe4"],

Cell[TextData[{
 "initialize bare bias ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", "i"], " "}], TraditionalForm]],ExpressionUUID->
  "3d7c10bc-6af7-4734-ad02-a70665f54914"],
 "values"
}], "Text",
 CellChangeTimes->{{3.8229428088523316`*^9, 3.8229428237335367`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"0f82f895-a238-49d2-b6bf-614330e08ba9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"c4", " ", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "15"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.822942539653466*^9, 3.822942570912198*^9}, {
  3.822942618707676*^9, 3.8229426219347334`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"26f0454c-ad65-4856-8f7d-f33bcdeedf2d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\[Delta],1\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\[Delta],2\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\[Delta],3\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\[Delta],4\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "5", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(\[Delta]\), \(2\)]\),1\>\""}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "6", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(\[Delta]\), \(2\)]\),2\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "7", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(\[Delta]\), \(2\)]\),3\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "8", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(r\), \(2\)]\),2\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "9", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(r\), \(2\)]\),3\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "10", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\),1\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "11", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(\[Delta]\), \(3\)]\),2\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(r\), \(3\)]\),2\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "13", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(r\), \(2\)]\)\[Delta],2\>\""}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "14", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(\[Delta]\), \(4\)]\),1\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c4", "[", 
    RowBox[{"[", "15", "]"}], "]"}], "=", 
   RowBox[{"Subscript", "[", 
    RowBox[{
    "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
     ",", "\"\<\!\(\*SuperscriptBox[\(\[Delta]r\), \(3\)]\),1\>\""}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.8105524078429174`*^9, 3.810552408759509*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"88960c0b-6f98-4c01-ab8c-a53c0b16e793"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c3", "=", 
   RowBox[{"c4", "//.", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
      "\[Rule]", " ", 
      "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \
\((3)\)]\)\>\""}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2", "=", 
   RowBox[{"c4", "//.", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
      "\[Rule]", " ", 
      "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \
\((2)\)]\)\>\""}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"c4", "//.", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
      "\[Rule]", " ", 
      "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \
\((1)\)]\)\>\""}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"adelta", " ", "=", " ", 
   RowBox[{"c4", "//.", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(^\)], \((4)\)]\)\>\"", 
      "\[Rule]", " ", 
      "\"\<\!\(\*SuperscriptBox[OverscriptBox[\(c\), \(~\)], \(A\)]\)\>\""}], 
     "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8105534304138823`*^9, 3.810553456702781*^9}, {
   3.8105538261107283`*^9, 3.810553859442529*^9}, 3.8105539010981407`*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"685e23d6-8a57-4347-8e98-a47988c312bd"],

Cell["give a new name to the bias coefficients:", "Text",
 CellChangeTimes->{{3.8337186648186398`*^9, 
  3.8337186857878103`*^9}},ExpressionUUID->"ebebb50d-a1b1-44e1-9c1f-\
b458d3c2a076"],

Cell[BoxData[
 RowBox[{
  RowBox[{"biases", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6", ",", "b7", 
     ",", "b8", ",", "b9", ",", "b10", ",", "b12", ",", "b11", ",", "b13", 
     ",", "b14", ",", "b15"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875776969456451*^9, 3.8757769707676277`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"89952f21-bfd3-4ccb-80e4-283cde91f9a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tb", " ", "=", " ", 
   RowBox[{"Thread", "[", 
    RowBox[{"adelta", "\[Rule]", " ", "biases"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.823771899478739*^9, 3.8237719292772636`*^9}, 
   3.823772264850347*^9, 3.823772306157452*^9, 3.82377237915561*^9, {
   3.8642128543954573`*^9, 3.864212859138294*^9}, {3.864212909640856*^9, 
   3.864212972794718*^9}, {3.864213035389413*^9, 3.864213117718482*^9}, 
   3.86421317570467*^9, {3.875696093176704*^9, 3.875696094907443*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"19c4673d-0526-47b9-b673-b2d6aa4c0bca"],

Cell["bias choices for  DM only", "Text",
 CellChangeTimes->{{3.833718571237273*^9, 3.833718583419717*^9}, {
  3.87577676451479*^9, 3.875776764984707*^9}},
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"423b84a2-d9ff-450a-a495-51b512e4d5d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DMbiases", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8237740555475817`*^9, 3.8237740577598705`*^9}, {
  3.823774114648136*^9, 3.823774115733063*^9}, {3.83371849281846*^9, 
  3.833718499375413*^9}, {3.833718545326339*^9, 3.8337185571648073`*^9}, {
  3.875776564700717*^9, 3.8757765654488497`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"2bd2e7d1-bf22-4079-9038-f57a1454fc2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DMbiasesSub", "=", 
   RowBox[{"Thread", "[", 
    RowBox[{"biases", "->", "DMbiases"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835817438669107*^9, 3.835817450347824*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"4f3a88cb-c617-40dd-ac67-7e85ffacab92"],

Cell[TextData[{
 "Expressions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "i"], TraditionalForm]],ExpressionUUID->
  "bfdfa30e-29cd-4fa4-9229-95d904841e9d"],
 Cell[BoxData[
  FormBox[
   RowBox[{" ", "kernels", " "}], TraditionalForm]],ExpressionUUID->
  "6db27d93-a10a-427f-8c14-29f8ef955bff"]
}], "Text",
 CellChangeTimes->{{3.822942672645982*^9, 3.822942677569622*^9}, {
  3.8229427437004566`*^9, 3.8229427497516365`*^9}, {3.8229427971641874`*^9, 
  3.822942803611032*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"db125952-a6a4-473b-ba78-7eda06628c24"],

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ii", "=", "1"}], ",", 
   RowBox[{"ii", "<", "16"}], ",", 
   RowBox[{"ii", "++"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c1", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "[", "q1_", "]"}], ":=", "0"}], 
    ";"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ii", "=", "1"}], ",", 
   RowBox[{"ii", "<", "16"}], ",", 
   RowBox[{"ii", "++"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c2", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "[", 
      RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", "0"}], ";"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ii", "=", "1"}], ",", 
   RowBox[{"ii", "<", "16"}], ",", 
   RowBox[{"ii", "++"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"c3", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], "[", 
      RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", "0"}], ";"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.810552225308886*^9, 3.8105522285358944`*^9}, {
  3.8105541828684473`*^9, 3.8105542218099527`*^9}, {3.810554256013082*^9, 
  3.8105542725654984`*^9}, {3.833718084200206*^9, 3.833718111789482*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"381edb92-cf59-4e8e-b054-17b17ef3731a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c1", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", "q1_", "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c2", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"mag", "[", 
        RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q1", "]"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c2", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"F2", "[", 
          RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q1", "]"}], "2"]}], "+", 
     SuperscriptBox[
      RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
     SuperscriptBox[
      RowBox[{"mag", "[", 
       RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"mag", "[", "q1", "]"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c2", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c3", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q3"}], "]"}], "2"]], 
        RowBox[{"2", " ", 
         RowBox[{"G2", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q1", "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], ")"}]}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q3"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c3", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"F2", "[", 
               RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q2", "]"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q3"}], "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q3", "]"}], "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c3", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"G2", "[", 
         RowBox[{"q2", ",", "q3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q3"}], "]"}], "2"]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], 
         "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"F3", "[", 
                 RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{"c3", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"mag", "[", 
        RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"mag", "[", "q3", "]"}], "2"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c3", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"F2", "[", 
      RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"mag", "[", 
        RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"mag", "[", "q3", "]"}], "2"]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c3", "[", 
     RowBox[{"[", "8", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", 
        RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q3", "]"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", "q1", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q2", "]"}], "2"]}], " ", 
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "3"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"F2", "[", 
                RowBox[{"q1", ",", "q2"}], "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "4"]}], "+", 
            RowBox[{
             RowBox[{"F2", "[", 
              RowBox[{"q1", ",", "q2"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}], 
              "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"F2", "[", 
                    RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q1", ",", "q2"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c3", "[", 
     RowBox[{"[", "10", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.671300983639759*^9, 3.671300989828102*^9}, {
   3.67130102300991*^9, 3.6713010361332607`*^9}, {3.6713013070692787`*^9, 
   3.671301350917502*^9}, {3.671301751423471*^9, 3.671301856839953*^9}, 
   3.671302012555867*^9, {3.671373911499113*^9, 3.6713740341554337`*^9}, {
   3.671374127723647*^9, 3.6713742255198727`*^9}, {3.671374534841309*^9, 
   3.6713750055167522`*^9}, {3.6713750414609756`*^9, 3.671375106132031*^9}, {
   3.6713753100317307`*^9, 3.671375504088183*^9}, {3.6713768257446632`*^9, 
   3.671376836142013*^9}, 3.6713768680603523`*^9, {3.671378027076621*^9, 
   3.671378032864025*^9}, {3.671379498617174*^9, 3.671379503552985*^9}, {
   3.671379591708983*^9, 3.671379649384798*^9}, {3.671488248535923*^9, 
   3.6714882837310677`*^9}, {3.672424392438518*^9, 3.6724244909640636`*^9}, {
   3.672425165819014*^9, 3.6724252068259687`*^9}, {3.672425244903344*^9, 
   3.672425270091118*^9}, {3.6725099683569183`*^9, 3.6725099718140917`*^9}, {
   3.6725100130466003`*^9, 3.672510020795867*^9}, {3.672510165208099*^9, 
   3.672510165706724*^9}, {3.733647904371933*^9, 3.733647904770957*^9}, {
   3.810552247434299*^9, 3.8105523046737375`*^9}, {3.8105523410674953`*^9, 
   3.81055234114828*^9}, {3.8105541739129*^9, 3.8105541740924606`*^9}, {
   3.8105543372196794`*^9, 3.810554337808741*^9}, {3.8105545396639576`*^9, 
   3.8105546799391108`*^9}, 3.8105547893697867`*^9, {3.8105556460344915`*^9, 
   3.810555731418765*^9}, {3.810555782288063*^9, 3.8105557833336954`*^9}, {
   3.81055620166436*^9, 3.8105562184827414`*^9}, {3.8105564144995527`*^9, 
   3.810556694085128*^9}, {3.8105567316904373`*^9, 3.8105568752116346`*^9}, {
   3.81055702969964*^9, 3.8105570914881983`*^9}, {3.8105571837401023`*^9, 
   3.8105572608277845`*^9}, {3.8105572926602592`*^9, 3.810557322027085*^9}, {
   3.810557380166478*^9, 3.8105573903089247`*^9}, {3.8105579904487715`*^9, 
   3.810558004812065*^9}, 3.8106493248492603`*^9, {3.8106496721869626`*^9, 
   3.810649674254376*^9}, {3.8106497512586794`*^9, 3.810649752251221*^9}, {
   3.810649807761843*^9, 3.810649879976404*^9}, {3.8106499151379585`*^9, 
   3.810649983863588*^9}, {3.810650064392313*^9, 3.810650428449448*^9}, {
   3.8106505290740623`*^9, 3.8106505297093644`*^9}, {3.8106505662268343`*^9, 
   3.810650567161337*^9}, 3.8112113208528967`*^9, {3.8113978964139333`*^9, 
   3.8113978972776723`*^9}, {3.812185952343363*^9, 3.8121859647841096`*^9}, {
   3.8121861415283566`*^9, 3.8121862076695657`*^9}, 3.812186280554063*^9, {
   3.8121863559780164`*^9, 3.812186441489249*^9}, {3.8121864754679055`*^9, 
   3.812186515661148*^9}, 3.812186562531922*^9, {3.8121866219482193`*^9, 
   3.8121867926658773`*^9}, {3.8121873667842793`*^9, 
   3.8121874385005393`*^9}, {3.812187857699667*^9, 3.8121878599776525`*^9}, {
   3.830606922610279*^9, 3.830606926390586*^9}, {3.830610426370363*^9, 
   3.830610427215485*^9}, {3.830610478889382*^9, 3.830610478970447*^9}, {
   3.8306105350653353`*^9, 3.830610535167233*^9}, {3.830610747895512*^9, 
   3.830610748195807*^9}, {3.830617922835647*^9, 3.830617926739943*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"5ad19a62-8eef-4c7e-ba7d-2ee5c1a73f53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "48"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]], 
       RowBox[{"2", " ", 
        RowBox[{"G2", "[", 
         RowBox[{"q3", ",", "q4"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q2", "]"}], "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q3", "+", "q4"}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}],
       "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q4", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "6"]}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q3"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"mag", "[", "q2", "]"}], "4"]}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q4"}], "]"}], "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"G2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"G2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"G2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "4"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"G2", "[", 
                 RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
                  RowBox[{"2", " ", 
                   RowBox[{"G2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", " ", 
         RowBox[{"G3", "[", 
          RowBox[{"q2", ",", "q3", ",", "q4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
          ")"}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q2", "]"}], "2"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q4", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "6"]}], "-", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "6"], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q3"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q1", ",", "q2"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2", "+", "q4"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "4"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"mag", "[", 
          RowBox[{"q3", "+", "q4"}], "]"}], "2"]], "2", " ", 
       RowBox[{"G2", "[", 
        RowBox[{"q3", ",", "q4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q1", "]"}], "4"], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "4"], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q3", "+", "q4"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q3", "+", "q4"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"F2", "[", 
                RowBox[{"q1", ",", "q2"}], "]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q3", "+", "q4"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q1", ",", "q2"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], "]"}], 
              "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q2", "]"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q3", "+", "q4"}], "]"}], "2"]], 
        RowBox[{"2", " ", 
         RowBox[{"G2", "[", 
          RowBox[{"q3", ",", "q4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q3", "+", "q4"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}]}],
       "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q4", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "6"]}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q3"}], "]"}], "2"], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"mag", "[", "q2", "]"}], "4"]}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q4"}], "]"}], "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"G2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"G2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"F3", "[", 
              RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"F3", "[", 
              RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q1", ",", "q2"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2", "+", "q4"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"F3", "[", 
              RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], "]"}], 
              "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "48"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", " ", 
         RowBox[{"G3", "[", 
          RowBox[{"q2", ",", "q3", ",", "q4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
          ")"}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]], "2", " ", 
       RowBox[{"G2", "[", 
        RowBox[{"q3", ",", "q4"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "4"]}], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "4"], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3", "+", "q4"}], "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3", "+", "q4"}], "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"6", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3", "+", "q4"}], "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"], "-", 
            RowBox[{"6", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q1", ",", "q2"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], "]"}], 
              "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q4", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q4"}], "]"}], "2"], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "4"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"mag", "[", 
                   RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"6", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"G2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"G2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"F3", "[", 
              RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"24", " ", 
             RowBox[{"F3", "[", 
              RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"F4", "[", 
              RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q1", ",", "q2"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2", "+", "q4"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"G2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{"24", " ", 
             RowBox[{"F3", "[", 
              RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], "]"}], 
              "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q4", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "4"], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "4"], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q3"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3"}], "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q4"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], ")"}]}], 
      "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"G2", "[", 
         RowBox[{"q3", ",", "q4"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q3", "+", "q4"}], "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q3", "+", "q4"}], "]"}], "2"]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q4", "]"}], "2"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"mag", "[", "q2", "]"}], "4"], "+", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q3", "]"}], "4"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"F2", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "4"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"F2", "[", 
        RowBox[{"q2", ",", "q3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"F2", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"F2", "[", 
        RowBox[{"q2", ",", "q3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"F2", "[", 
        RowBox[{"q1", ",", "q2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"F2", "[", 
        RowBox[{"q2", ",", "q3"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "7", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q4", "]"}], "2"]], 
       RowBox[{"4", " ", 
        RowBox[{"F2", "[", 
         RowBox[{"q1", ",", "q2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"F2", "[", 
              RowBox[{"q3", ",", "q4"}], "]"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"G2", "[", 
         RowBox[{"q3", ",", "q4"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q3", "+", "q4"}], "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q3", "+", "q4"}], "]"}], "2"]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q4", "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "4"], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "4"], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"F2", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"F2", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"F3", "[", 
           RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q3"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3"}], "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q4"}], "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"F2", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "8", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q1", "]"}], "6"]}], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"mag", "[", "q2", "]"}], "8"]}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "4"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q3", "]"}], "4"], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "4"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", "q1", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"F2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q1", ",", "q2"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"F2", "[", 
                   RowBox[{"q1", ",", "q2"}], "]"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"F2", "[", 
                 RowBox[{"q1", ",", "q2"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"], "-", 
               RowBox[{
                RowBox[{"F2", "[", 
                 RowBox[{"q1", ",", "q2"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"F2", "[", 
                    RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"F2", "[", 
                    RowBox[{"q1", ",", "q2"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "4"]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"F2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                    ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q1", ",", "q2"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", 
        RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", 
        RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q4", "]"}], "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "9", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"G2", "[", 
          RowBox[{"q3", ",", "q4"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q3", "+", "q4"}], "]"}], "2"], "-", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"mag", "[", 
          RowBox[{"q1", "+", "q2"}], "]"}], "2"]], 
       RowBox[{"4", " ", 
        RowBox[{"F2", "[", 
         RowBox[{"q1", ",", "q2"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], ")"}], 
           "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]], 
           RowBox[{
            RowBox[{"F2", "[", 
             RowBox[{"q3", ",", "q4"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"], "-", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], "]"}], 
                "2"]}], ")"}], "2"]}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "6"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "8"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "4"], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", 
                 RowBox[{"q1", "+", "q2"}], "]"}], "4"], "+", 
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "4"], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox[
                  RowBox[{"mag", "[", 
                   RowBox[{"q1", "+", "q2"}], "]"}], "4"]}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", "q3", "]"}], "4"], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], 
                  ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"mag", "[", "q3", "]"}], "4"], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"F2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "6"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "4"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "+", 
                  SuperscriptBox[
                   RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q4"}], "]"}], "2"]}], "-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3", "+", "q4"}], "]"}], "2"]}], 
                    ")"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"F3", "[", 
                    RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], "+", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3", "+", "q4"}], "]"}], 
                    "2"]}], ")"}], "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"mag", "[", "q4", "]"}], "2"]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "10", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
        SuperscriptBox[
         RowBox[{"mag", "[", 
          RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q4", "]"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "11", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"F2", "[", 
            RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"mag", "[", "q4", "]"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "12", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", 
             RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"mag", "[", 
                RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"mag", "[", 
                RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2"}], "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q1", ",", "q2"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"mag", "[", 
                   RowBox[{"q1", "+", "q2"}], "]"}], "4"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"F2", "[", 
                  RowBox[{"q1", ",", "q2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q4"}], "]"}], "2"]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"mag", "[", 
                   RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q1", ",", "q2"}], "]"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q3", "]"}], "2"]}], "-", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q3"}], "]"}], "2"], "-", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q1", ",", "q2"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q1", ",", "q2"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q1", ",", "q2"}], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q1", "+", "q2", "+", "q4"}], "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", 
          RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q4", "]"}], "2"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "13", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", 
        RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"mag", "[", "q4", "]"}], "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", "q1", "]"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q3", ",", "q4"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"mag", "[", 
         RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q3", ",", "q4"}], "]"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"mag", "[", 
           RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"mag", "[", "q4", "]"}], "2"], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"mag", "[", "q3", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q3", ",", "q4"}], "]"}]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
            SuperscriptBox[
             RowBox[{"mag", "[", 
              RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q1", ",", "q2"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "4"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"F2", "[", 
              RowBox[{"q1", ",", "q2"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"]}], ")"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"mag", "[", 
               RowBox[{"q1", "+", "q2"}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "4"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"F2", "[", 
                 RowBox[{"q1", ",", "q2"}], "]"}], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q1", "+", "q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", "q4", "]"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q2", "+", "q3"}], "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"mag", "[", 
                  RowBox[{"q3", "+", "q4"}], "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"mag", "[", "q3", "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q1", ",", "q2"}], "]"}]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"F2", "[", 
                    RowBox[{"q3", ",", "q4"}], "]"}]}]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", "q4", "]"}], "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox[
                    RowBox[{"mag", "[", 
                    RowBox[{"q3", "+", "q4"}], "]"}], "2"]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "14", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c4", "[", 
     RowBox[{"[", "15", "]"}], "]"}], "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q2"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q1", "+", "q3"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"mag", "[", "q2", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"mag", "[", "q3", "]"}], "2"], "-", 
          SuperscriptBox[
           RowBox[{"mag", "[", 
            RowBox[{"q2", "+", "q3"}], "]"}], "2"]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q1", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q2", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"mag", "[", "q3", "]"}], "2"]}], ")"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8121874428496714`*^9, 3.8121879124436274`*^9}, {
  3.8121879505082026`*^9, 3.8121880950523205`*^9}, {3.8229429295435777`*^9, 
  3.8229429299091635`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"6bb8da68-f088-4ab0-ae4b-a7e493e82e8d"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.875776517850444*^9},
 CellLabel->
  "In[127]:=",ExpressionUUID->"7c335a1c-102c-4a05-98d9-e9609be46b7e"],

Cell["final kernels, should still be symmetrized", "Text",
 CellChangeTimes->{{3.87577717990066*^9, 3.875777193624858*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"4cebe9e7-6bf2-493e-adbd-590680d980ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"K1h", "[", "q1_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"adelta", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
      "/.", "tb"}], "/.", 
    RowBox[{"mag", "->", "magM"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K2h", "[", 
    RowBox[{"q1_", ",", "q2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
               "c2", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               "[", 
               RowBox[{"q1", ",", "q2"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "biases", "]"}]}], "}"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"al", "\[Rule]", "alfm"}], ",", 
              RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "//", "Expand"}], 
          ")"}], "/.", 
         RowBox[{
          RowBox[{"mag", "[", "0", "]"}], "\[Rule]", " ", "0"}]}], "//", 
        "Simplify"}], ")"}], ".", "adelta"}], "/.", "tb"}], "/.", 
    RowBox[{"mag", "->", "magM"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K3h", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
               "c3", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
               "[", 
               RowBox[{"q1", ",", "q2", ",", "q3"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "biases", "]"}]}], "}"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"al", "\[Rule]", "alfm"}], ",", 
              RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], "//", "Expand"}], 
          ")"}], "/.", 
         RowBox[{
          RowBox[{"mag", "[", "0", "]"}], "\[Rule]", " ", "0"}]}], "//", 
        "Simplify"}], ")"}], ".", "adelta"}], "/.", "tb"}], "/.", 
    RowBox[{"mag", "->", "magM"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K4h", "[", 
    RowBox[{"q1_", ",", "q2_", ",", "q3_", ",", "q4_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
             "c4", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "[", 
             RowBox[{"q1", ",", "q2", ",", "q3", ",", "q4"}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"al", "\[Rule]", "alfm"}], ",", 
              RowBox[{"be", "\[Rule]", "befm"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "biases", "]"}]}], "}"}]}], "]"}], ")"}], 
        "/.", 
        RowBox[{
         RowBox[{"mag", "[", "0", "]"}], "\[Rule]", " ", "0"}]}], ")"}], ".", 
      "adelta"}], "/.", "tb"}], "/.", 
    RowBox[{"mag", "->", "magM"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.830881849991653*^9, 3.830881901784375*^9}, {
   3.8308820079918337`*^9, 3.8308820200891113`*^9}, 3.830882256846858*^9, {
   3.83088630689402*^9, 3.830886331914475*^9}, {3.830886379206409*^9, 
   3.83088638274887*^9}, {3.83088649796856*^9, 3.830886506148451*^9}, {
   3.831212499798142*^9, 3.8312125090213118`*^9}, 3.831212554786482*^9, 
   3.8317215251108437`*^9, {3.875776551567233*^9, 3.875776552027145*^9}, {
   3.875776649329027*^9, 3.875776657415563*^9}, {3.875776691241499*^9, 
   3.875776747205327*^9}, {3.8757771005319242`*^9, 3.8757771371515427`*^9}, {
   3.875777202420219*^9, 3.8757772034832563`*^9}, {3.875780535442153*^9, 
   3.87578053898096*^9}, {3.87580312879418*^9, 3.875803137664158*^9}, {
   3.876909526060563*^9, 3.876909526240739*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"29ec1413-75a7-4d7d-b868-487f00c1bb39"]
}, Closed]],

Cell[CellGroupData[{

Cell["bias kernels in redshift space", "Subsection",
 CellChangeTimes->{{3.8757772594924107`*^9, 
  3.875777283385063*^9}},ExpressionUUID->"cd879847-e5f1-41b3-af8e-\
7891039eba09"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"K1rh", "[", "k1_", "]"}], "=", 
   RowBox[{"b1", "+", 
    FractionBox[
     RowBox[{"f1", " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"k1", ",", 
         RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"magM", "[", "k1", "]"}], "2"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875777336013637*^9, 3.875777348360105*^9}, 
   3.8757805456808443`*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"56f6edda-055d-4be1-a890-b6c0cee96fd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"K2rh", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "b2", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", "k2"}], "]"}], "3"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["f1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "3"], " ", 
       RowBox[{"dot", "[", 
        RowBox[{"k2", ",", 
         RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", "k2"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{"8", " ", "f1", " ", 
          RowBox[{"dot", "[", 
           RowBox[{"k1", ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{"k2", ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}]}], "+", 
         RowBox[{"4", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b1"}], "+", 
            RowBox[{"2", " ", "b2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"f1", " ", 
       RowBox[{"dot", "[", 
        RowBox[{"k1", ",", 
         RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
       RowBox[{"dot", "[", 
        RowBox[{"k2", ",", 
         RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", "b1", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "4"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"7", " ", "b1"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"]}], "+", 
         RowBox[{"7", " ", "b1", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "4"]}], "+", 
         RowBox[{"7", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"f1", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"7", " ", "b1"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"]}], "+", 
         RowBox[{"7", " ", "b1", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "4"]}], "+", 
         RowBox[{"14", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "b2"}], "+", 
            RowBox[{"7", " ", "b5"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", "b1", " ", 
             SuperscriptBox[
              RowBox[{"magM", "[", "k1", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"7", " ", "b1"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"magM", "[", "k2", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{"k1", ",", "k2"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"14", " ", 
          SuperscriptBox["f1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "3"], " ", 
          RowBox[{"dot", "[", 
           RowBox[{"k2", ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}]}], "+", 
         RowBox[{"7", " ", "b1", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "4"]}], "+", 
         RowBox[{"14", " ", "b1", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"]}], "+", 
         RowBox[{"20", " ", "b2", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"]}], "+", 
         RowBox[{"28", " ", "b5", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"]}], "+", 
         RowBox[{"7", " ", "b1", " ", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "4"]}], "+", 
         RowBox[{"7", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "b1"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"magM", "[", "k1", "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}], "+", 
         RowBox[{"7", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "f1", " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"k2", ",", 
                RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "b1"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"magM", "[", "k2", "]"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"14", " ", "f1", " ", 
          RowBox[{"dot", "[", 
           RowBox[{"k1", ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
          RowBox[{"dot", "[", 
           RowBox[{"k2", ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f1", " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{"k2", ",", 
                RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "b1"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"14", " ", 
      SuperscriptBox[
       RowBox[{"magM", "[", "k1", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"magM", "[", "k2", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"dot", "[", 
          RowBox[{"k1", ",", "k2"}], "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"magM", "[", "k2", "]"}], "2"]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875777350595524*^9, 3.875777356091826*^9}, {
   3.8757774037208643`*^9, 3.875777403999004*^9}, 3.875780548054123*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"dd51b7fd-9ff5-47b8-a7b9-dc936e097f20"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"K3rh", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{"Import", "[", "\"\<K3r_h.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8756056203719473`*^9, 3.875605630289975*^9}, {
   3.875605826760242*^9, 3.875605853487204*^9}, {3.8756072875742617`*^9, 
   3.8756072878911867`*^9}, {3.875767666883456*^9, 3.875767670073495*^9}, {
   3.875768809442478*^9, 3.87576880962529*^9}, {3.875777427003228*^9, 
   3.875777433027568*^9}, 3.875780549809342*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"92530755-ccf0-4b03-9632-08bdde2d16f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"K4rh", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_", ",", "k4_"}], "]"}], "=", 
   RowBox[{"Import", "[", "\"\<K4r_h.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875605911151105*^9, 3.8756059169202433`*^9}, {
   3.875607288833189*^9, 3.8756072890182247`*^9}, {3.875767711985552*^9, 
   3.875767715596575*^9}, {3.875768811106718*^9, 3.875768811277318*^9}, {
   3.875777436827566*^9, 3.8757774436089993`*^9}, 3.8757805521453657`*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"60c408f1-6e51-404b-b9bc-1485d5f8a2c9"]
}, Closed]],

Cell[CellGroupData[{

Cell["response counterterms", "Subsection",
 CellChangeTimes->{{3.875777527616083*^9, 
  3.875777530512361*^9}},ExpressionUUID->"071dc7bc-a314-41e0-87a6-\
86d48ceeda16"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"K1rhct", "[", "k_", "]"}], "=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["f1", "2"]}], " ", 
      RowBox[{"c\[Pi]v", "[", "1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"k", ",", 
         RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"]}], "+", 
     RowBox[{"f1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"c\[Pi]", "[", "1", "]"}]}], "-", 
        RowBox[{"f1", " ", 
         RowBox[{"c\[Pi]v", "[", "3", "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"dot", "[", 
        RowBox[{"k", ",", 
         RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"magM", "[", "k", "]"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ch", "[", "1", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"magM", "[", "k", "]"}], "4"]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["knl", "2"], " ", 
     SuperscriptBox[
      RowBox[{"magM", "[", "k", "]"}], "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.875777744395726*^9, 3.875777759191039*^9}, 
   3.875780554962167*^9, {3.8757819343447847`*^9, 3.875781945364564*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"58ee3a84-d684-4c77-bd45-2f645cce4dda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K2rhctCoeffList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ch", "[", "1", "]"}], ",", 
     RowBox[{"ch", "[", "2", "]"}], ",", 
     RowBox[{"ch", "[", "3", "]"}], ",", 
     RowBox[{"ch", "[", "4", "]"}], ",", 
     RowBox[{"ch", "[", "5", "]"}], ",", 
     RowBox[{"c\[Pi]", "[", "1", "]"}], ",", 
     RowBox[{"c\[Pi]", "[", "5", "]"}], ",", 
     RowBox[{"c\[Pi]v", "[", "1", "]"}], ",", 
     RowBox[{"c\[Pi]v", "[", "2", "]"}], ",", 
     RowBox[{"c\[Pi]v", "[", "3", "]"}], ",", 
     RowBox[{"c\[Pi]v", "[", "4", "]"}], ",", 
     RowBox[{"c\[Pi]v", "[", "5", "]"}], ",", 
     RowBox[{"c\[Pi]v", "[", "6", "]"}], ",", 
     RowBox[{"c\[Pi]v", "[", "7", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8757686741146107`*^9, 3.875768692222684*^9}, {
   3.875775481796789*^9, 3.8757754818018017`*^9}, {3.875777808547245*^9, 
   3.875777821921924*^9}, 3.8757779308203363`*^9, 3.875780557440874*^9, {
   3.875781934350019*^9, 3.875781945367096*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"c0b56b22-22fd-4d16-b9fc-415316ca63f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K2rhctBasisList", "=", 
   RowBox[{"Import", "[", "\"\<k2rhctbasislist.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.87576886112213*^9, 3.875768892216714*^9}, {
  3.875778450237772*^9, 3.87577845361211*^9}, {3.875780560197624*^9, 
  3.875780584607053*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"27407e63-dc48-4cad-bfaf-6c00fd77f1f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"K2rhct", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "K2rhctCoeffList", "\[LeftDoubleBracket]", "i", 
       "\[RightDoubleBracket]"}], 
      RowBox[{
      "K2rhctBasisList", "\[LeftDoubleBracket]", "i", 
       "\[RightDoubleBracket]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "K2rhctCoeffList", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875768581719408*^9, 3.875768586836583*^9}, {
  3.875768897389756*^9, 3.875768919889318*^9}, {3.875778455029467*^9, 
  3.875778463916778*^9}, {3.875780564105891*^9, 3.8757805732319613`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"0ae30ea1-67f1-49d0-9ec1-3204371bccda"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8758030453383408`*^9, 3.8758030458299017`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"1edd5ba7-484a-4529-85b1-0a7592cb88eb"],

Cell["\<\
below are the values for UV matching.  note that we have left b13 non-zero \
here.  to match the paper, set b13 = 0.\
\>", "Text",
 CellChangeTimes->{{3.875803038362433*^9, 3.875803042908695*^9}, {
  3.876935272853366*^9, 3.8769353081591387`*^9}, {3.87693540087683*^9, 
  3.876935401353087*^9}},ExpressionUUID->"645e40c0-3e2b-4c3d-856c-\
b62be66c3260"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hRSSresponseUVmatching", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ch", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "b1"}], "-", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{"b3", "+", 
             RowBox[{"15", " ", "b8"}]}], ")"}]}]}], ")"}], " ", "IntdqP11", 
        " ", 
        SuperscriptBox["knl", "2"]}], 
       RowBox[{"1260", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"46", "+", 
           RowBox[{"35", " ", "f1"}]}], ")"}], " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"210", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9261", "+", 
           RowBox[{"2304", " ", "b2"}], "+", 
           RowBox[{"2240", " ", "b3"}], "+", 
           RowBox[{"33600", " ", "b8"}], "+", 
           RowBox[{"7056", " ", "f1"}], "+", 
           RowBox[{"21", " ", "b1", " ", 
            RowBox[{"(", 
             RowBox[{"436", "+", 
              RowBox[{"245", " ", "f1"}]}], ")"}]}]}], ")"}], " ", "IntdqP11",
          " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"30870", " ", "f1", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"ch", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27335", " ", "b1"}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6930", " ", "b11"}], "+", 
              RowBox[{"20790", " ", "b13"}], "-", 
              RowBox[{"792", " ", "b2"}], "-", 
              RowBox[{"2926", " ", "b3"}], "+", 
              RowBox[{"1522", " ", "b4"}], "+", 
              RowBox[{"2772", " ", "b7"}], "-", 
              RowBox[{"43890", " ", "b8"}], "-", 
              RowBox[{"6215", " ", "b9"}]}], ")"}]}]}], ")"}], " ", 
         "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"679140", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"ch", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"194348", " ", "b1"}], "-", 
          RowBox[{"2217600", " ", "b11"}], "-", 
          RowBox[{"3030720", " ", "b13"}], "+", 
          RowBox[{"95205", " ", "b2"}], "+", 
          RowBox[{"160160", " ", "b3"}], "-", 
          RowBox[{"431040", " ", "b4"}], "+", 
          RowBox[{"11319", " ", "b5"}], "-", 
          RowBox[{"404096", " ", "b7"}], "+", 
          RowBox[{"2402400", " ", "b8"}], "-", 
          RowBox[{"6529248", " ", "b9"}]}], ")"}], " ", "IntdqP11", " ", 
        SuperscriptBox["knl", "2"]}], 
       RowBox[{"4753980", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"ch", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"20559", " ", "b1"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18480", " ", "b11"}], "+", 
             RowBox[{"55440", " ", "b13"}], "+", 
             RowBox[{"17677", " ", "b2"}], "-", 
             RowBox[{"13552", " ", "b3"}], "+", 
             RowBox[{"5664", " ", "b4"}], "+", 
             RowBox[{"7392", " ", "b7"}], "-", 
             RowBox[{"203280", " ", "b8"}], "+", 
             RowBox[{"55088", " ", "b9"}]}], ")"}]}]}], ")"}], " ", 
        "IntdqP11", " ", 
        SuperscriptBox["knl", "2"]}], 
       RowBox[{"1584660", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"ch", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6083", " ", "b1"}], "-", 
           RowBox[{"62370", " ", "b11"}], "-", 
           RowBox[{"57750", " ", "b13"}], "+", 
           RowBox[{"792", " ", "b2"}], "+", 
           RowBox[{"1078", " ", "b3"}], "-", 
           RowBox[{"6450", " ", "b4"}], "-", 
           RowBox[{"7700", " ", "b7"}], "+", 
           RowBox[{"16170", " ", "b8"}], "-", 
           RowBox[{"35673", " ", "b9"}]}], ")"}], " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"169785", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4725", " ", "b1"}], "+", 
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"36", " ", "b2"}], "+", 
              RowBox[{"35", " ", 
               RowBox[{"(", 
                RowBox[{"b3", "+", 
                 RowBox[{"15", " ", "b8"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"30870", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]", "[", "5", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"668", " ", "IntdqP11", " ", 
        SuperscriptBox["knl", "2"]}], 
       RowBox[{"56595", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"15", " ", "f1"}]}], ")"}], " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"150", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "4", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1785"}], "+", 
          RowBox[{"273", " ", "b1"}], "+", 
          RowBox[{"448", " ", "b3"}], "+", 
          RowBox[{"6720", " ", "b8"}], "-", 
          RowBox[{"594", " ", "f1"}], "-", 
          RowBox[{"6", " ", "b2", " ", 
           RowBox[{"(", 
            RowBox[{"514", "+", 
             RowBox[{"245", " ", "f1"}]}], ")"}]}]}], ")"}], " ", "IntdqP11", 
        " ", 
        SuperscriptBox["knl", "2"]}], 
       RowBox[{"8820", " ", "f1", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "5", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "75"}], "+", 
          RowBox[{"2394", " ", "b1"}], "+", 
          RowBox[{"2304", " ", "b2"}], "+", 
          RowBox[{"2240", " ", "b3"}], "+", 
          RowBox[{"33600", " ", "b8"}]}], ")"}], " ", "IntdqP11", " ", 
        SuperscriptBox["knl", "2"]}], 
       RowBox[{"30870", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4626", "+", 
           RowBox[{"1715", " ", "f1"}]}], ")"}], " ", "IntdqP11", " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"25725", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"70809", "-", 
           RowBox[{"205920", " ", "b2"}], "+", 
           RowBox[{"19712", " ", "b3"}], "-", 
           RowBox[{"6468", " ", "b5"}], "+", 
           RowBox[{"295680", " ", "b8"}], "+", 
           RowBox[{"111078", " ", "f1"}], "+", 
           RowBox[{"113190", " ", "b5", " ", "f1"}], "+", 
           RowBox[{"924", " ", "b1", " ", 
            RowBox[{"(", 
             RowBox[{"97", "+", 
              RowBox[{"168", " ", "f1"}]}], ")"}]}]}], ")"}], " ", "IntdqP11",
          " ", 
         SuperscriptBox["knl", "2"]}], 
        RowBox[{"679140", " ", "f1", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875780495628607*^9, 3.8757804960594053`*^9}, {
   3.875780600112199*^9, 3.875780601608921*^9}, {3.875780658075808*^9, 
   3.87578065841753*^9}, {3.875781934361648*^9, 3.875781945375231*^9}, 
   3.8769319124170303`*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"6d9f9512-f2d8-4b6b-bbe0-1dbe9b610089"]
}, Closed]],

Cell[CellGroupData[{

Cell["stochastic counterterms", "Subsection",
 CellChangeTimes->{{3.875780732507839*^9, 
  3.875780735725684*^9}},ExpressionUUID->"6c1d2c85-6779-4f3d-93e3-\
54c2768d0a0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P22rh\[Epsilon]", "[", "k_", "]"}], "=", 
   RowBox[{
    FractionBox["1", "nbar"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cST", "[", "1", "]"}], "+", 
      FractionBox[
       RowBox[{"f1", " ", 
        RowBox[{"cST", "[", "3", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"dot", "[", 
          RowBox[{"k", ",", 
           RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], 
       SuperscriptBox["knl", "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"cST", "[", "2", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"magM", "[", "k", "]"}], "2"]}], 
       SuperscriptBox["knl", "2"]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87578082698252*^9, 3.875780834064597*^9}, {
  3.875780917660245*^9, 3.8757809181355886`*^9}, {3.875801657973464*^9, 
  3.875801664029162*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"dbac5adb-f3a7-403a-b9b4-ae4467de931e"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8757809787006683`*^9, 3.875781406778075*^9},
 CellLabel->
  "In[143]:=",ExpressionUUID->"541f1464-c7c7-49af-9d7e-c4c2cbeaabee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B321Irhctlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cST", "[", "1", "]"}], ",", 
     RowBox[{"cST", "[", "2", "]"}], ",", 
     RowBox[{"cST", "[", "4", "]"}], ",", 
     RowBox[{"cST", "[", "5", "]"}], ",", 
     RowBox[{"cST", "[", "6", "]"}], ",", 
     RowBox[{"cST", "[", "7", "]"}], ",", 
     RowBox[{"cST", "[", "8", "]"}], ",", 
     RowBox[{"cST", "[", "9", "]"}], ",", 
     RowBox[{"cST", "[", "10", "]"}], ",", 
     RowBox[{"cST", "[", "11", "]"}], ",", 
     RowBox[{"cST", "[", "12", "]"}], ",", 
     RowBox[{"cST", "[", "13", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8757695230593367`*^9, 3.875769548921061*^9}, {
   3.875775546054963*^9, 3.87577554607051*^9}, 3.875781001482851*^9, 
   3.8757810750028067`*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"045e0578-b16e-47d7-a65a-bd135087be97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B321IrhBasisList", "=", 
   RowBox[{"Import", "[", "\"\<B321IrheBasisList.m\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875769730519622*^9, 3.875769749188383*^9}, {
   3.875770132767625*^9, 3.8757701343695107`*^9}, 3.8757810058091516`*^9, 
   3.8757813996779203`*^9, {3.8788114441632767`*^9, 3.878811444756323*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"8a614dea-095f-4b77-816e-02061500e23f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"barB321Irh\[Epsilon]", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"b1", "+", 
      RowBox[{"f1", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k1", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}]}], "nbar"], 
    RowBox[{"P11", "[", 
     RowBox[{"magM", "[", "k1", "]"}], "]"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
       "B321Irhctlist", "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}], 
       RowBox[{
       "B321IrhBasisList", "\[LeftDoubleBracket]", "i", 
        "\[RightDoubleBracket]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "B321Irhctlist", "]"}]}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.875769750998992*^9, 3.875769817703166*^9}, {
  3.8757698479454393`*^9, 3.875769871761159*^9}, {3.875780995706997*^9, 
  3.8757809958214684`*^9}, {3.8757810322032022`*^9, 3.8757810412825937`*^9}, {
  3.875781363652575*^9, 3.875781363957098*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"8f9aca3d-55c5-424c-92c2-0418b98a77fc"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.875781409286706*^9, {3.875781448707604*^9, 3.875781450243916*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"6cf740d2-34d6-40c6-b3cc-6a4e679c97dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B222rh\[Epsilon]", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["nbar", "2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"c222", "[", "1", "]"}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"c222", "[", "5", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"k1", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
           RowBox[{"dot", "[", 
            RowBox[{"k3", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"dot", "[", 
            RowBox[{"k2", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], " ", 
           RowBox[{"dot", "[", 
            RowBox[{"k3", ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}]}]}], ")"}]}], 
       SuperscriptBox["knl", "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"c222", "[", "2", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"magM", "[", "k1", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k2", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"magM", "[", "k3", "]"}], "2"]}], ")"}]}], 
       SuperscriptBox["knl", "2"]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875769930897614*^9, 3.8757699381446447`*^9}, {
  3.875770005462865*^9, 3.87577001091319*^9}, {3.87577018763395*^9, 
  3.875770208264385*^9}, {3.875781457635221*^9, 3.875781464987569*^9}, {
  3.875781605049292*^9, 3.875781610565483*^9}, {3.8757819786941633`*^9, 
  3.875781978697464*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"b740de66-0d59-460d-863e-b30b7b6a2ca1"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8758030453383408`*^9, 3.8758030458299017`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"455e13c1-8e3c-44ed-9bef-de7fe0860f39"],

Cell["below are the values for UV matching", "Text",
 CellChangeTimes->{{3.875803038362433*^9, 
  3.875803042908695*^9}},ExpressionUUID->"071fe590-4345-4082-926d-\
3bb571a72003"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hRSSstochUVmatching", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"cST", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "b1"}], "+", "b2", "+", "b5"}], ")"}], "2"], " ", 
         "Intdqq2P112", " ", "nbar"}], 
        SuperscriptBox["\[Pi]", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"42", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{"b1", "-", "b2", "-", "b5"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", "b1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "IntdqP112"}], "-", "Intdqq2P11P11pp", "-", 
            RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "+", 
         RowBox[{"7", " ", "b5", " ", 
          RowBox[{"(", 
           RowBox[{"Intdqq2P11P11pp", "+", 
            RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "+", 
         RowBox[{"b2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "16"}], " ", "IntdqP112"}], "+", 
            RowBox[{"7", " ", "Intdqq2P11P11pp"}], "+", 
            RowBox[{"14", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["knl", "2"], " ", "nbar"}]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "3", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b1", "-", "b2", "-", "b5"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"7", " ", "b1"}], "-", 
          RowBox[{"7", " ", "f1"}]}], ")"}], " ", "IntdqP112", " ", 
        SuperscriptBox["knl", "2"], " ", "nbar"}], 
       RowBox[{"21", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "b3"}], "+", 
           RowBox[{"46", " ", "b5"}], "+", 
           RowBox[{"16", " ", "b6"}], "+", 
           RowBox[{"44", " ", "b8"}], "+", 
           RowBox[{"35", " ", "b5", " ", "f1"}], "+", 
           RowBox[{"b2", " ", 
            RowBox[{"(", 
             RowBox[{"38", "+", 
              RowBox[{"35", " ", "f1"}]}], ")"}]}], "-", 
           RowBox[{"b1", " ", 
            RowBox[{"(", 
             RowBox[{"54", "+", 
              RowBox[{"35", " ", "f1"}]}], ")"}]}]}], ")"}], " ", "IntdqP112",
          " ", 
         SuperscriptBox["knl", "2"], " ", "nbar"}], 
        RowBox[{"105", " ", "f1", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "5", "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"b1", "-", "b2", "-", "b5"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"13", " ", "b1"}], "-", 
           RowBox[{"63", " ", "b10"}], "+", 
           RowBox[{"34", " ", "b2"}], "-", 
           RowBox[{"47", " ", "b3"}], "+", 
           RowBox[{"42", " ", "b5"}], "-", 
           RowBox[{"110", " ", "b6"}], "-", 
           RowBox[{"82", " ", "b8"}]}], ")"}], " ", "Intdqq2P112", " ", 
         "nbar"}], 
        RowBox[{"21", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "7", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1470", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"982", " ", 
          SuperscriptBox["b2", "2"], " ", "IntdqP112"}], "-", 
         RowBox[{"1306", " ", "b2", " ", "b3", " ", "IntdqP112"}], "+", 
         RowBox[{"1568", " ", "b2", " ", "b5", " ", "IntdqP112"}], "-", 
         RowBox[{"658", " ", "b3", " ", "b5", " ", "IntdqP112"}], "+", 
         RowBox[{"490", " ", 
          SuperscriptBox["b5", "2"], " ", "IntdqP112"}], "-", 
         RowBox[{"2104", " ", "b2", " ", "b6", " ", "IntdqP112"}], "-", 
         RowBox[{"616", " ", "b5", " ", "b6", " ", "IntdqP112"}], "-", 
         RowBox[{"4456", " ", "b2", " ", "b8", " ", "IntdqP112"}], "-", 
         RowBox[{"3304", " ", "b5", " ", "b8", " ", "IntdqP112"}], "-", 
         RowBox[{"378", " ", 
          SuperscriptBox["b2", "2"], " ", "Intdqq2P11P11pp"}], "+", 
         RowBox[{"511", " ", "b2", " ", "b3", " ", "Intdqq2P11P11pp"}], "-", 
         RowBox[{"868", " ", "b2", " ", "b5", " ", "Intdqq2P11P11pp"}], "+", 
         RowBox[{"511", " ", "b3", " ", "b5", " ", "Intdqq2P11P11pp"}], "-", 
         RowBox[{"490", " ", 
          SuperscriptBox["b5", "2"], " ", "Intdqq2P11P11pp"}], "+", 
         RowBox[{"1246", " ", "b2", " ", "b6", " ", "Intdqq2P11P11pp"}], "+", 
         RowBox[{"1246", " ", "b5", " ", "b6", " ", "Intdqq2P11P11pp"}], "+", 
         RowBox[{"854", " ", "b2", " ", "b8", " ", "Intdqq2P11P11pp"}], "+", 
         RowBox[{"854", " ", "b5", " ", "b8", " ", "Intdqq2P11P11pp"}], "-", 
         RowBox[{"756", " ", 
          SuperscriptBox["b2", "2"], " ", "IntdqqP11P11p"}], "+", 
         RowBox[{"1022", " ", "b2", " ", "b3", " ", "IntdqqP11P11p"}], "-", 
         RowBox[{"1736", " ", "b2", " ", "b5", " ", "IntdqqP11P11p"}], "+", 
         RowBox[{"1022", " ", "b3", " ", "b5", " ", "IntdqqP11P11p"}], "-", 
         RowBox[{"980", " ", 
          SuperscriptBox["b5", "2"], " ", "IntdqqP11P11p"}], "+", 
         RowBox[{"2492", " ", "b2", " ", "b6", " ", "IntdqqP11P11p"}], "+", 
         RowBox[{"2492", " ", "b5", " ", "b6", " ", "IntdqqP11P11p"}], "+", 
         RowBox[{"1708", " ", "b2", " ", "b8", " ", "IntdqqP11P11p"}], "+", 
         RowBox[{"1708", " ", "b5", " ", "b8", " ", "IntdqqP11P11p"}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["b1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"43", " ", "IntdqP112"}], "-", 
            RowBox[{"19", " ", 
             RowBox[{"(", 
              RowBox[{"Intdqq2P11P11pp", "+", 
               RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"105", " ", "b10", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "b2", " ", "IntdqP112"}], "-", 
            RowBox[{"7", " ", "b2", " ", 
             RowBox[{"(", 
              RowBox[{"Intdqq2P11P11pp", "+", 
               RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "-", 
            RowBox[{"7", " ", "b5", " ", 
             RowBox[{"(", 
              RowBox[{"Intdqq2P11P11pp", "+", 
               RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"b1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"735", " ", "b10", " ", 
             RowBox[{"(", 
              RowBox[{"IntdqP112", "-", "Intdqq2P11P11pp", "-", 
               RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "+", 
            RowBox[{"b2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "656"}], " ", "IntdqP112"}], "+", 
               RowBox[{"245", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "183"}], " ", "b3", " ", "IntdqP112"}], "+", 
               RowBox[{"124", " ", "b5", " ", "IntdqP112"}], "-", 
               RowBox[{"282", " ", "b6", " ", "IntdqP112"}], "-", 
               RowBox[{"638", " ", "b8", " ", "IntdqP112"}], "+", 
               RowBox[{"178", " ", "b6", " ", "Intdqq2P11P11pp"}], "+", 
               RowBox[{"122", " ", "b8", " ", "Intdqq2P11P11pp"}], "+", 
               RowBox[{"356", " ", "b6", " ", "IntdqqP11P11p"}], "+", 
               RowBox[{"244", " ", "b8", " ", "IntdqqP11P11p"}], "+", 
               RowBox[{"73", " ", "b3", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "-", 
               RowBox[{"51", " ", "b5", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}], " ", 
       SuperscriptBox["knl", "2"], " ", "nbar"}]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "8", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4410", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21", " ", 
          SuperscriptBox["b1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"IntdqP112", "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"Intdqq2P11P11pp", "+", 
               RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"b1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1689"}], " ", "b2", " ", "IntdqP112"}], "+", 
            RowBox[{"854", " ", "b3", " ", "IntdqP112"}], "+", 
            RowBox[{"336", " ", "b3", " ", 
             RowBox[{"(", 
              RowBox[{"Intdqq2P11P11pp", "+", 
               RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "+", 
            RowBox[{"21", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "17"}], " ", "b5", " ", "IntdqP112"}], "+", 
               RowBox[{"64", " ", "b8", " ", "IntdqP112"}], "+", 
               RowBox[{"8", " ", "b5", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "+", 
               RowBox[{"44", " ", "b8", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "+", 
               RowBox[{"8", " ", "b6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", "IntdqP112"}], "+", 
                  RowBox[{"2", " ", "Intdqq2P11P11pp"}], "+", 
                  RowBox[{"4", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["b2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"99", " ", "IntdqP112"}], "+", 
               RowBox[{"14", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"b2", " ", "b3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"187", " ", "IntdqP112"}], "+", 
               RowBox[{"168", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"6", " ", "b2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"58", " ", "b6", " ", "IntdqP112"}], "+", 
               RowBox[{"2", " ", "b8", " ", "IntdqP112"}], "+", 
               RowBox[{"28", " ", "b6", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "+", 
               RowBox[{"77", " ", "b8", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "-", 
               RowBox[{"7", " ", "b5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", "IntdqP112"}], "+", 
                  RowBox[{"2", " ", "Intdqq2P11P11pp"}], "+", 
                  RowBox[{"4", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"7", " ", "b5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13", " ", "b3", " ", "IntdqP112"}], "-", 
               RowBox[{"36", " ", "b8", " ", "IntdqP112"}], "+", 
               RowBox[{"24", " ", "b3", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "+", 
               RowBox[{"66", " ", "b8", " ", 
                RowBox[{"(", 
                 RowBox[{"Intdqq2P11P11pp", "+", 
                  RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", "b6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "IntdqP112"}], "+", 
                  RowBox[{"4", " ", "Intdqq2P11P11pp"}], "+", 
                  RowBox[{"8", " ", "IntdqqP11P11p"}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}], " ", 
       SuperscriptBox["knl", "2"], " ", "nbar"}]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", 
            SuperscriptBox["b1", "2"]}], "-", 
           RowBox[{"13", " ", "b1", " ", "b2"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["b2", "2"]}], "-", 
           RowBox[{"21", " ", "b1", " ", "b5"}], "+", 
           RowBox[{"20", " ", "b2", " ", "b5"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["b5", "2"]}]}], ")"}], " ", "IntdqP112", " ", 
         SuperscriptBox["knl", "2"], " ", "nbar"}], 
        RowBox[{"42", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "10", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"735", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"417", " ", "b2"}], "-", 
         RowBox[{"673", " ", "b3"}], "+", 
         RowBox[{"553", " ", "b5"}], "-", 
         RowBox[{"1618", " ", "b6"}], "-", 
         RowBox[{"1142", " ", "b8"}], "+", 
         RowBox[{"287", " ", "b2", " ", "f1"}], "-", 
         RowBox[{"511", " ", "b3", " ", "f1"}], "+", 
         RowBox[{"399", " ", "b5", " ", "f1"}], "-", 
         RowBox[{"1246", " ", "b6", " ", "f1"}], "-", 
         RowBox[{"854", " ", "b8", " ", "f1"}], "-", 
         RowBox[{"105", " ", "b10", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"7", " ", "f1"}]}], ")"}]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["b1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"35", " ", "f1"}]}], ")"}]}], "+", 
         RowBox[{"b1", " ", 
          RowBox[{"(", 
           RowBox[{"256", "+", 
            RowBox[{"735", " ", "b10"}], "+", 
            RowBox[{"399", " ", "b3"}], "-", 
            RowBox[{"721", " ", "b5"}], "+", 
            RowBox[{"1134", " ", "b6"}], "+", 
            RowBox[{"546", " ", "b8"}], "+", 
            RowBox[{"224", " ", "f1"}], "-", 
            RowBox[{"245", " ", "b5", " ", "f1"}], "-", 
            RowBox[{"7", " ", "b2", " ", 
             RowBox[{"(", 
              RowBox[{"79", "+", 
               RowBox[{"35", " ", "f1"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "IntdqP112", " ", 
       SuperscriptBox["knl", "2"], " ", "nbar"}]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "11", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"1470", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"151", " ", "b2"}], "+", 
         RowBox[{"280", " ", 
          SuperscriptBox["b2", "2"]}], "-", 
         RowBox[{"785", " ", "b3"}], "+", 
         RowBox[{"231", " ", "b5"}], "+", 
         RowBox[{"280", " ", "b2", " ", "b5"}], "-", 
         RowBox[{"1730", " ", "b6"}], "-", 
         RowBox[{"1450", " ", "b8"}], "+", 
         RowBox[{"42", " ", "b2", " ", "f1"}], "-", 
         RowBox[{"511", " ", "b3", " ", "f1"}], "+", 
         RowBox[{"154", " ", "b5", " ", "f1"}], "-", 
         RowBox[{"1246", " ", "b6", " ", "f1"}], "-", 
         RowBox[{"854", " ", "b8", " ", "f1"}], "-", 
         RowBox[{"105", " ", "b10", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"7", " ", "f1"}]}], ")"}]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["b1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"35", " ", "f1"}]}], ")"}]}], "+", 
         RowBox[{"b1", " ", 
          RowBox[{"(", 
           RowBox[{"634", "+", 
            RowBox[{"735", " ", "b10"}], "+", 
            RowBox[{"623", " ", "b3"}], "-", 
            RowBox[{"637", " ", "b5"}], "+", 
            RowBox[{"1358", " ", "b6"}], "+", 
            RowBox[{"1162", " ", "b8"}], "+", 
            RowBox[{"469", " ", "f1"}], "-", 
            RowBox[{"245", " ", "b5", " ", "f1"}], "-", 
            RowBox[{"7", " ", "b2", " ", 
             RowBox[{"(", 
              RowBox[{"123", "+", 
               RowBox[{"35", " ", "f1"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       "IntdqP112", " ", 
       SuperscriptBox["knl", "2"], " ", "nbar"}]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "12", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", 
           SuperscriptBox["b1", "2"]}], "+", 
          RowBox[{"70", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"b2", "+", "b5"}], ")"}], "2"]}], "+", 
          RowBox[{"b1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "109"}], " ", "b2"}], "+", 
             RowBox[{"32", " ", "b3"}], "-", 
             RowBox[{"93", " ", "b5"}], "+", 
             RowBox[{"32", " ", "b6"}], "+", 
             RowBox[{"88", " ", "b8"}]}], ")"}]}]}], ")"}], " ", "IntdqP112", 
        " ", 
        SuperscriptBox["knl", "2"], " ", "nbar"}], 
       RowBox[{"210", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"cST", "[", "13", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "97"}], " ", "b1"}], "+", "b2", "+", 
          RowBox[{"96", " ", "b3"}], "+", 
          RowBox[{"49", " ", "b5"}], "+", 
          RowBox[{"96", " ", "b6"}], "+", 
          RowBox[{"264", " ", "b8"}]}], ")"}], " ", "IntdqP112", " ", 
        SuperscriptBox["knl", "2"], " ", "nbar"}], 
       RowBox[{"1470", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"c222", "[", "1", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b1", "-", "b2", "-", "b5"}], ")"}], "3"], " ", 
        "Intdqq2P113", " ", 
        SuperscriptBox["nbar", "2"]}], 
       SuperscriptBox["\[Pi]", "2"]]}], ",", 
     RowBox[{
      RowBox[{"c222", "[", "2", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"63", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b1"}], "+", "b2", "+", "b5"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", "b5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "Intdqq2P112P11pp"}], "+", "Intdqq2P11P11p2", 
            "+", 
            RowBox[{"4", " ", "IntdqqP112P11p"}]}], ")"}]}], "+", 
         RowBox[{"7", " ", "b1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "IntdqP113"}], "+", 
            RowBox[{"2", " ", "Intdqq2P112P11pp"}], "+", "Intdqq2P11P11p2", 
            "+", 
            RowBox[{"4", " ", "IntdqqP112P11p"}]}], ")"}]}], "-", 
         RowBox[{"b2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], " ", "IntdqP113"}], "+", 
            RowBox[{"14", " ", "Intdqq2P112P11pp"}], "+", 
            RowBox[{"7", " ", "Intdqq2P11P11p2"}], "+", 
            RowBox[{"28", " ", "IntdqqP112P11p"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["knl", "2"], " ", 
       SuperscriptBox["nbar", "2"]}]}], ",", 
     RowBox[{
      RowBox[{"c222", "[", "5", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b1"}], "+", "b2", "+", "b5"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"7", " ", "b1"}], "-", 
          RowBox[{"7", " ", "f1"}]}], ")"}], " ", "f1", " ", "IntdqP113", " ", 
        SuperscriptBox["knl", "2"], " ", 
        SuperscriptBox["nbar", "2"]}], 
       RowBox[{"21", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875781636778925*^9, 3.875781640795092*^9}, {
   3.875781819984111*^9, 3.875781820720429*^9}, {3.875781978708392*^9, 
   3.875781978726342*^9}, {3.875782352644305*^9, 3.875782353341734*^9}, 
   3.8757824329771976`*^9, {3.875782766427649*^9, 3.87578276644283*^9}, 
   3.875801408475857*^9, {3.8758016146376343`*^9, 3.875801638222241*^9}, {
   3.875868811691989*^9, 3.8758688117080297`*^9}, 3.876931935017243*^9},
 CellLabel->
  "In[150]:=",ExpressionUUID->"d68cb451-3aaf-4c0f-916b-bece412384e2"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["demonstrations", "Section",
 CellChangeTimes->{{3.875782038798786*^9, 
  3.875782043634779*^9}},ExpressionUUID->"a9517ad2-e245-4758-9b97-\
2c62b353b898"],

Cell[CellGroupData[{

Cell["dark-matter basis to tracer basis - response terms", "Subsection",
 CellChangeTimes->{{3.875782058986511*^9, 
  3.8757820729364843`*^9}},ExpressionUUID->"913c1deb-9b72-4f5c-9be1-\
6664e0894862"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "9"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "1", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["8", "99"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
    FractionBox["19", "693"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
    FractionBox["16", "693"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "4", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
    FractionBox["1", "33"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "5", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["2", "99"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "7", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["2", 
     RowBox[{"3", "f1"}]], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "10", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["7", 
     RowBox[{"99", "f1"}]], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "11", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
    FractionBox["2", "3"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "12", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["8", 
     RowBox[{"99", "f1"}]], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "14", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
   "F2rctBasisList", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875782980400991*^9, 3.8757830983929996`*^9}, 
   3.875783144393889*^9},
 CellLabel->
  "In[151]:=",ExpressionUUID->"715f179c-3639-4f31-abf7-31229ac02363"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.87578309888347*^9, 3.87578314487259*^9, 
  3.875802957039928*^9, 3.8758036956482286`*^9, 3.875875083972724*^9, 
  3.876909625996194*^9, 3.8769320585684423`*^9, 3.87693209802735*^9, 
  3.876935444245801*^9, 3.8787057781874523`*^9, 3.878804113888136*^9, 
  3.878811513871703*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"51a74353-7db5-455f-a3f2-801a5930e7d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["10", "231"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["4", "231"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "4", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["16", 
     RowBox[{"33", " ", "f1"}]], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "11", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
   "F2rctBasisList", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875783152062562*^9, 3.8757831806253242`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"32794fba-17fc-465c-91e6-6a4fbdd81e75"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8757831810890493`*^9, 3.875802957057288*^9, 
  3.875803695657402*^9, 3.875875083986484*^9, 3.876909626012645*^9, 
  3.876932058604334*^9, 3.876932098036903*^9, 3.8769354442542667`*^9, 
  3.878705778214345*^9, 3.878804113904441*^9, 3.87881151387833*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"bf362cb8-2d78-4ddb-a92c-41d9f2db8181"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["1", "33"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "2", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["2", "231"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
    FractionBox["2", "231"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "4", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["1", "33"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "5", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["2", "9"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "6", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
    FractionBox["2", "99"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "7", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["4", 
     RowBox[{"9", "f1"}]], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "10", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
    FractionBox["7", 
     RowBox[{"99", "f1"}]], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "11", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
    FractionBox["4", "9"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "12", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["29", 
     RowBox[{"99", "f1"}]], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "14", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
   "F2rctBasisList", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}]}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8757831886577387`*^9, 3.875783269877973*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"21e6ae05-ec2a-4be3-aeea-68eda4534e78"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.875783270353716*^9, 3.875802957075885*^9, 
  3.8758036956766787`*^9, 3.8758750840100737`*^9, 3.876909626019795*^9, 
  3.8769320586218443`*^9, 3.876932098053587*^9, 3.8769354442681026`*^9, 
  3.878705778235724*^9, 3.878804113922001*^9, 3.878811513890772*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"5eb9749e-cec9-4cda-a0fe-d82de1044482"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["2", "33"], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "3", 
     "\[RightDoubleBracket]"}]}], "+", 
   RowBox[{
    FractionBox["16", 
     RowBox[{"33", "f1"}]], 
    RowBox[{
    "K2rhctBasisList", "\[LeftDoubleBracket]", "14", 
     "\[RightDoubleBracket]"}]}], "-", 
   RowBox[{
   "F2rctBasisList", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}],
   "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875783284289301*^9, 3.875783307184214*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"700e60ae-c430-4d30-a883-ab63f621ee57"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.875783307815683*^9, 3.8758029570860033`*^9, 
  3.875803695685892*^9, 3.8758750840238934`*^9, 3.87690962602673*^9, 
  3.876932058629714*^9, 3.876932098061051*^9, 3.8769354442762136`*^9, 
  3.878705778243609*^9, 3.878804113928697*^9, 3.8788115138967037`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"a41d1b86-0bf2-4337-b3b5-172e7d28d3b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "F2rctBasisList", "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}],
      "-", 
     RowBox[{"K2rhctBasisList", "\[LeftDoubleBracket]", 
      RowBox[{"n", "+", "3"}], "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "5", ",", "11"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.875783308817563*^9, 3.8757833346204777`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"d31b971a-4667-4c13-9965-475c87e76888"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.875783331998086*^9, 3.875783335095949*^9}, 
   3.875802957102107*^9, 3.875803695705164*^9, 3.875875084046918*^9, 
   3.8769096260359287`*^9, 3.8769320586482267`*^9, 3.876932098078823*^9, 
   3.8769354442900743`*^9, 3.878705778260232*^9, 3.878804113936954*^9, 
   3.8788115139140673`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"5e44d80b-8467-4d5b-a621-f59dd6ff4b4b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["dark-matter and tracer coefficient relations", "Subsection",
 CellChangeTimes->{{3.875784534232291*^9, 
  3.875784548472948*^9}},ExpressionUUID->"f6a44d10-ed78-46df-bb31-\
818fd69c6bb1"],

Cell["non-local counterterm relation", "Text",
 CellChangeTimes->{{3.8757857220108356`*^9, 3.875785728693615*^9}, {
  3.875803198827043*^9, 
  3.875803199807135*^9}},ExpressionUUID->"d619f19c-32a7-4e48-88d3-\
8b205dcfccf8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["2", "99"], 
      RowBox[{"(", "  ", 
       RowBox[{
        RowBox[{"cdm", "[", "3", "]"}], "-", 
        RowBox[{"cdm", "[", "5", "]"}]}], " ", ")"}]}], "/.", 
     "DMRSSresponseUVmatching"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"c\[Pi]", "[", "5", "]"}], "/.", "hRSSresponseUVmatching"}], 
    ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875785852072714*^9, 3.8757858805961323`*^9}, {
  3.8757859157491503`*^9, 3.875785917042994*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"8186066e-29ac-4095-9900-81fb4359b7fd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.875785917531289*^9, 3.875802957111774*^9, 
  3.875803695715596*^9, 3.875875084060896*^9, 3.876909626052045*^9, 
  3.87693206431614*^9, 3.876932098087016*^9, 3.876935444300549*^9, 
  3.8787057853228397`*^9, 3.878804113951906*^9, 3.878811513920124*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"6e941d97-e093-48e7-ab4d-80c03ae673d1"]
}, Open  ]],

Cell["general counterterms relations", "Text",
 CellChangeTimes->{{3.875785711000475*^9, 3.8757857148768873`*^9}, {
  3.87580320100296*^9, 
  3.8758032026760263`*^9}},ExpressionUUID->"6785dea7-5c7d-4f2f-9c96-\
208b73fa3c92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c\[Pi]vdm", "[", "3", "]"}], " ", "+", " ", 
       RowBox[{
        FractionBox["2", 
         RowBox[{"3", " ", "f1"}]], 
        RowBox[{"cdm", "[", "3", "]"}]}], " ", "+", " ", 
       RowBox[{
        FractionBox["4", 
         RowBox[{"9", "f1"}]], 
        RowBox[{"cdm", "[", "5", "]"}]}]}], ")"}], "/.", 
     "DMRSSresponseUVmatching"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "3", "]"}], "/.", "hRSSresponseUVmatching"}], "/.",
      "DMbiasesSub"}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8757845993509912`*^9, 3.8757846219280577`*^9}, {
  3.875784996305314*^9, 3.875785053680669*^9}, {3.875785381578084*^9, 
  3.875785393762979*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"d924f30c-7dcd-451e-ad42-bfd9547ce9d8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.875785054084239*^9, {3.8757853772326097`*^9, 3.8757854166000967`*^9}, 
   3.875802957128233*^9, 3.875803695734378*^9, 3.8758750840838346`*^9, 
   3.876909626059641*^9, 3.8769320643641157`*^9, 3.876932098100915*^9, 
   3.8769354443127413`*^9, 3.878705785371632*^9, 3.878804113958295*^9, 
   3.878811513935172*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"365ea1fd-bc61-44c4-b9c4-22f90b7cb546"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c\[Pi]vdm", "[", "4", "]"}], " ", "+", " ", 
       RowBox[{
        FractionBox["7", 
         RowBox[{"99", " ", "f1"}]], 
        RowBox[{"cdm", "[", "3", "]"}]}], " ", "+", " ", 
       RowBox[{
        FractionBox["16", 
         RowBox[{"33", " ", "f1"}]], 
        RowBox[{"cdm", "[", "4", "]"}]}], "-", 
       RowBox[{
        FractionBox["7", 
         RowBox[{"99", "f1"}]], 
        RowBox[{"cdm", "[", "5", "]"}]}]}], ")"}], "/.", 
     "DMRSSresponseUVmatching"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "4", "]"}], "/.", "hRSSresponseUVmatching"}], "/.",
      "DMbiasesSub"}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875785516250692*^9, 3.8757855518055153`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"d48ab723-9c6a-4e8a-b823-7da032243c57"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.875785546668364*^9, 3.875785552245928*^9}, 
   3.875802957137987*^9, 3.875803695743806*^9, 3.8758750840976133`*^9, 
   3.876909626077277*^9, 3.876932064384873*^9, 3.876932098107955*^9, 
   3.876935444320445*^9, 3.878705785378735*^9, 3.8788041139740953`*^9, 
   3.878811513943242*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"92ca9004-42cc-4bb4-92bd-73cf7a2faf90"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c\[Pi]vdm", "[", "5", "]"}], " ", "-", " ", 
       RowBox[{
        FractionBox["2", "3"], 
        RowBox[{"cdm", "[", "3", "]"}]}], " ", "-", " ", 
       RowBox[{
        FractionBox["4", "9"], 
        RowBox[{"cdm", "[", "5", "]"}]}]}], ")"}], "/.", 
     "DMRSSresponseUVmatching"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "5", "]"}], "/.", "hRSSresponseUVmatching"}], "/.",
      "DMbiasesSub"}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875785568518828*^9, 3.875785587343528*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"ab28494f-2065-4fbb-8a73-da1eb459c116"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.8757855877674313`*^9, 3.875802957154525*^9, 
  3.875803695762253*^9, 3.875875084119618*^9, 3.876909626084581*^9, 
  3.876932064403062*^9, 3.876932098114538*^9, 3.876935444333292*^9, 
  3.878705785396698*^9, 3.878804113979959*^9, 3.878811513954833*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"d8eee444-d132-4985-ba8d-15b8d9f555c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c\[Pi]vdm", "[", "7", "]"}], " ", "+", " ", 
       RowBox[{
        FractionBox["8", 
         RowBox[{"99", " ", "f1"}]], 
        RowBox[{"cdm", "[", "3", "]"}]}], " ", "+", " ", 
       RowBox[{
        FractionBox["29", 
         RowBox[{"99", " ", "f1"}]], 
        RowBox[{"cdm", "[", "5", "]"}]}], "+", 
       RowBox[{
        FractionBox["16", 
         RowBox[{"33", "f1"}]], 
        RowBox[{"cdm", "[", "7", "]"}]}]}], ")"}], "/.", 
     "DMRSSresponseUVmatching"}], ")"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"c\[Pi]v", "[", "7", "]"}], "/.", "hRSSresponseUVmatching"}], "/.",
      "DMbiasesSub"}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875785596433865*^9, 3.875785635509321*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"c2a4e2db-f2f1-4e13-b5ef-79c5b44589eb"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8757856229947367`*^9, 3.875785635908926*^9}, 
   3.875802957167925*^9, 3.875803695771294*^9, 3.875875084136271*^9, 
   3.8769096261025963`*^9, 3.876932064410363*^9, 3.8769320981286087`*^9, 
   3.8769354443411922`*^9, 3.8787057854025717`*^9, 3.878804113986208*^9, 
   3.8788115139623213`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"0051ea23-cd24-47c7-8599-a0042bb39b27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c\[Pi]vdm", "[", "j", "]"}], " ", "/.", 
       "DMRSSresponseUVmatching"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"c\[Pi]v", "[", "j", "]"}], "/.", "hRSSresponseUVmatching"}], 
       "/.", "DMbiasesSub"}], ")"}]}], "//", "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "6"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.87578564570529*^9, 3.87578566828795*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"22ac6a48-98eb-49fc-8c15-855075e9dd29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8757856688849287`*^9, 3.875802957184351*^9, 
  3.875803695793165*^9, 3.87587508415936*^9, 3.876909626109989*^9, 
  3.8769320644325533`*^9, 3.876932098136963*^9, 3.8769354443569317`*^9, 
  3.8787057854231462`*^9, 3.878804113992907*^9, 3.878811513973596*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"f9c798d5-37f1-4586-bd9b-9049738a23d0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["UV limits of loops and matching - dark matter", "Subsection",
 CellChangeTimes->{{3.87578612178139*^9, 3.875786129837569*^9}, {
  3.875793838684662*^9, 
  3.87579384026954*^9}},ExpressionUUID->"cee594b4-5666-4d4c-ad35-\
e5945563c5af"],

Cell["P13 diagram", "Text",
 CellChangeTimes->{{3.875786729275049*^9, 3.8757867321605997`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"5be94caa-ab62-4771-8fc1-9fd4d5f24626"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P13rUV", "[", "k_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"630", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "IntdqP11", " ", 
    RowBox[{"(", 
     RowBox[{"61", "+", 
      RowBox[{"244", " ", "f1", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
      RowBox[{"105", " ", 
       SuperscriptBox["f1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "6"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["f1", "3"], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{"59", "+", 
         RowBox[{"23", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"hat", "[", "k", "]"}], ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["f1", "2"], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"83", "+", 
         RowBox[{"107", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"hat", "[", "k", "]"}], ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}]}], ")"}]}]}], 
     ")"}], " ", 
    SuperscriptBox[
     RowBox[{"magM", "[", "k", "]"}], "2"], " ", 
    RowBox[{"P11", "[", 
     RowBox[{"magM", "[", "k", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8757863200546207`*^9, 3.875786337559023*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"bd030c95-7693-4915-aad8-2c3983cc7407"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"F1rct", "[", "k", "]"}], 
       RowBox[{"F1r", "[", 
        RowBox[{"-", "k"}], "]"}], 
       RowBox[{"P11", "[", 
        RowBox[{"magM", "[", "k", "]"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
       RowBox[{
        RowBox[{"magM", "[", "A", "]"}], 
        RowBox[{"magM", "[", "B", "]"}], 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "A", "]"}], ",", 
          RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
     "DMRSSresponseUVmatching"}], ")"}], "+", 
   RowBox[{"P13rUV", "[", "k", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875786390814983*^9, 3.875786430176738*^9}, {
  3.875786481089758*^9, 3.87578649768399*^9}, {3.87578686573849*^9, 
  3.875786881810429*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"a364acdc-671e-455e-aed1-471b46bd7f33"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.875786430633108*^9, 3.875786498146349*^9, 
  3.8757868830435143`*^9, 3.875802957207999*^9, 3.875803695816103*^9, 
  3.875875084194083*^9, 3.876909626135208*^9, 3.876932098158902*^9, 
  3.876935444379422*^9, 3.878705796201689*^9, 3.8788041140136557`*^9, 
  3.878811513990164*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"3bfa7bdc-cc2f-4cf1-9799-6d1cdfcc9019"]
}, Open  ]],

Cell["P22 diagram", "Text",
 CellChangeTimes->{{3.875786729275049*^9, 3.8757867321605997`*^9}, {
  3.875787844025507*^9, 3.875787844415069*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"8d9cd315-c7c5-4004-91c9-f91e74079a40"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P22rUV", "[", "k_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"980", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "IntdqP112oq2", " ", 
    RowBox[{"(", 
     RowBox[{"45", "+", 
      RowBox[{"180", " ", "f1", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
      RowBox[{"49", " ", 
       SuperscriptBox["f1", "4"], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"]}], "+", 
      RowBox[{"28", " ", 
       SuperscriptBox["f1", "3"], " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"hat", "[", "k", "]"}], ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["f1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"42", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"hat", "[", "k", "]"}], ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{"208", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"hat", "[", "k", "]"}], ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"]}]}], ")"}]}]}], 
     ")"}], " ", 
    SuperscriptBox[
     RowBox[{"magM", "[", "k", "]"}], "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875787939889183*^9, 3.875787949913059*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"872b4351-7299-4db5-bb29-cac45164f8e2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P22rUV", "[", "k1", "]"}], "+", 
     RowBox[{"P22r\[Epsilon]", "[", "k1", "]"}]}], "/.", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"magM", "[", "A", "]"}], 
      RowBox[{"magM", "[", "B", "]"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"hat", "[", "A", "]"}], ",", 
        RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
   "DMRSSstochUVmatching"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875787959697703*^9, 3.8757880078376303`*^9}, {
  3.875788557827001*^9, 3.875788565997011*^9}, {3.875788773540599*^9, 
  3.875788773864112*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"82a004e1-2cb8-46a4-ac4b-22f2c087abca"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8757879600453568`*^9, 3.875788008291152*^9, 3.8757880503373337`*^9, 
   3.875788257078244*^9, 3.875788458082198*^9, 3.875788502853981*^9, {
   3.875788559303425*^9, 3.875788566305105*^9}, 3.875788694961361*^9, 
   3.875788774219262*^9, 3.875802957229704*^9, 3.8758036958429003`*^9, 
   3.875875084228026*^9, 3.876909626150345*^9, 3.87693209818504*^9, 
   3.876935444398307*^9, 3.8787057962161493`*^9, 3.8788041140399113`*^9, 
   3.878811514007834*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"2794e8e4-7a52-4aad-b813-23026683cadf"]
}, Open  ]],

Cell["B321II diagram", "Text",
 CellChangeTimes->{{3.875786748128133*^9, 3.8757867513399677`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"c43f251d-942b-49d6-99f0-f155f9a8f02d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B321IIrUVPiece", "[", "k_", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"IntdqP11", " ", 
      RowBox[{"(", 
       RowBox[{"61", "+", 
        RowBox[{"3", " ", "f1", " ", 
         RowBox[{"(", 
          RowBox[{"61", "+", 
           RowBox[{"83", " ", "f1"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"hat", "[", "k", "]"}], ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["f1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"46", "+", 
           RowBox[{"35", " ", "f1"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"hat", "[", "k", "]"}], ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"magM", "[", "k", "]"}], "2"]}], 
     RowBox[{"3780", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875786563180228*^9, 3.875786568393385*^9}, {
  3.875786771789131*^9, 3.8757867824432917`*^9}, {3.8757869027811127`*^9, 
  3.875786903375009*^9}, {3.8757870385104427`*^9, 3.875787039621422*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"ddd708f8-0612-49b0-8ced-f81f43dd96c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"P11", "[", 
      RowBox[{"magM", "[", "k1", "]"}], "]"}], 
     RowBox[{"P11", "[", 
      RowBox[{"magM", "[", "k2", "]"}], "]"}], 
     RowBox[{"F2ker", "[", 
      RowBox[{"k2", ",", "k1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"B321IIrUVPiece", "[", "k1", "]"}], "+", 
       RowBox[{
        FractionBox["1", "3"], 
        RowBox[{"F1rct", "[", "k1", "]"}]}]}], ")"}]}], "/.", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"magM", "[", "A", "]"}], 
      RowBox[{"magM", "[", "B", "]"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"hat", "[", "A", "]"}], ",", 
        RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
   "DMRSSresponseUVmatching"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8757869090793343`*^9, 3.8757869502912607`*^9}, {
  3.875787051000326*^9, 3.875787052285408*^9}, {3.875787140973056*^9, 
  3.8757871451562023`*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"b0b94ff3-89ed-4e41-881d-f4108d74e9e0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.875786946891727*^9, 3.8757869507427893`*^9}, 
   3.875787052732389*^9, 3.875787146399851*^9, 3.875802957254108*^9, 
   3.875803695865889*^9, 3.875875084260849*^9, 3.876909626173914*^9, 
   3.876932098206379*^9, 3.876935444425908*^9, 3.878705796236875*^9, 
   3.878804114059493*^9, 3.878811514024682*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"444baebc-73e9-49f6-b249-298e81339f7f"]
}, Open  ]],

Cell["B4111 diagram", "Text",
 CellChangeTimes->{{3.875787088885641*^9, 3.8757870921973047`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"6c16bf94-776d-42e3-9130-df1422605b0f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B4111rUVPiee", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{"Import", "[", "\"\<B411UVlim.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875787196503746*^9, 3.875787240342825*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"010f09fe-a900-4152-81eb-804f61d1b2b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"12", " ", 
     RowBox[{"P11", "[", 
      RowBox[{"magM", "[", "k1", "]"}], "]"}], 
     RowBox[{"P11", "[", 
      RowBox[{"magM", "[", "k2", "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"B4111rUVPiee", "[", 
        RowBox[{"k1", ",", "k2"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "6"], 
        RowBox[{"F2rct", "[", 
         RowBox[{"k1", ",", "k2"}], "]"}]}]}], ")"}]}], "/.", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"magM", "[", "A", "]"}], 
      RowBox[{"magM", "[", "B", "]"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"hat", "[", "A", "]"}], ",", 
        RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
   "DMRSSresponseUVmatching"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875787258703909*^9, 3.8757872751556177`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"5fdeebe4-05e1-4107-801d-10a651f34fbd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.875787276033842*^9, 3.87578728982836*^9}, 
   3.875802957295809*^9, 3.875803695903488*^9, 3.875875084313085*^9, 
   3.876909626205298*^9, 3.876932098242466*^9, 3.876935444479156*^9, 
   3.8787057962792063`*^9, 3.87880411409938*^9, 3.878811514062731*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"6c340203-f27a-4963-a0b6-912d6b1a7b4a"]
}, Open  ]],

Cell["B222 diagram", "Text",
 CellChangeTimes->{{3.875787340433539*^9, 3.875787342894095*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"5584f655-c835-495f-ab00-e3402b7eca4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B222rUVlim", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{"Import", "[", "\"\<B222UVlim.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875787347128899*^9, 3.8757873634803677`*^9}, {
   3.8757873954636087`*^9, 3.8757874056896467`*^9}, 3.875787440997263*^9, {
   3.875787598594501*^9, 3.875787602137463*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"e1fdf4ec-04a1-4f49-ac48-dddc40b18ab5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"B222rUVlim", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}], "+", 
      RowBox[{"B222r\[Epsilon]", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}]}], "/.", 
     RowBox[{"k3", "->", 
      RowBox[{
       RowBox[{"-", "k1"}], "-", "k2"}]}]}], "/.", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"magM", "[", "A", "]"}], 
      RowBox[{"magM", "[", "B", "]"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"hat", "[", "A", "]"}], ",", 
        RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
   "DMRSSstochUVmatching"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875787619024817*^9, 3.875787769246152*^9}, {
  3.8757878014629908`*^9, 3.8757878061320887`*^9}, {3.875802481290351*^9, 
  3.875802484181307*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"d9ba3a0a-ee95-4032-bd91-6e1c63ffa741"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8757876612295923`*^9, 3.8757876701721897`*^9}, {
   3.875787707358479*^9, 3.8757877196579933`*^9}, 3.875787770727865*^9, 
   3.8757878065887337`*^9, {3.8758024819731283`*^9, 3.875802485289303*^9}, 
   3.875802957353084*^9, 3.875803695964328*^9, 3.875875084383114*^9, 
   3.876909626239355*^9, 3.876932098299891*^9, 3.876935444538477*^9, 
   3.8787057963371277`*^9, 3.878804114159542*^9, 3.8788115141172247`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"fdcf1023-5b77-4de9-b829-75b203673fd3"]
}, Open  ]],

Cell["B321I diagram", "Text",
 CellChangeTimes->{{3.875788796401107*^9, 3.8757887992681513`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"076487ca-ef30-480e-af4a-e61318467eb9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"barB321IUVlim", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{"Import", "[", "\"\<B321IUVlim.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875789185919183*^9, 3.875789206303287*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"738512b9-e400-434f-8de6-9b5ed5d2e061"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"barB321IUVlim", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}], "+", 
      RowBox[{"barB321Ir\[Epsilon]", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}]}], "/.", 
     RowBox[{"k3", "->", 
      RowBox[{
       RowBox[{"-", "k1"}], "-", "k2"}]}]}], "/.", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"magM", "[", "A", "]"}], 
      RowBox[{"magM", "[", "B", "]"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"hat", "[", "A", "]"}], ",", 
        RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
   "DMRSSstochUVmatching"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8757892167827597`*^9, 3.875789263344244*^9}, {
   3.8757895181705093`*^9, 3.8757895390242233`*^9}, 3.8757897189583273`*^9, {
   3.8757900188940353`*^9, 3.8757900270170927`*^9}, {3.875790065766513*^9, 
   3.875790079662825*^9}, {3.875790153590242*^9, 3.875790182316248*^9}, 
   3.87579369376472*^9, {3.875802489874599*^9, 3.875802497176906*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"7d165b6f-f652-4b56-8bd8-85b7e443d42d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8757936945043783`*^9, 3.8757937504855127`*^9, {3.8758024904091883`*^9, 
   3.875802498108706*^9}, 3.8758029574402246`*^9, 3.875803696054812*^9, 
   3.875875084481958*^9, 3.876909626346627*^9, 3.876932098387287*^9, 
   3.876935444625054*^9, 3.878705796424683*^9, 3.87880411424994*^9, 
   3.8788115142110367`*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"e834c3d9-e895-4c7e-a9aa-5d8b428ce678"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["UV limits of loops and matching - tracers", "Subsection",
 CellChangeTimes->{{3.8757938278679867`*^9, 
  3.8757938359715242`*^9}},ExpressionUUID->"0a5f7289-ea4f-41c6-9f4e-\
e08aa4b30875"],

Cell["P13 diagram", "Text",
 CellChangeTimes->{{3.875786729275049*^9, 3.8757867321605997`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"947fce27-a4a7-4d6c-8da3-141a3819532d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P13rhUV", "[", "k_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"630", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], "IntdqP11", " ", 
    RowBox[{"(", 
     RowBox[{"b1", "+", 
      RowBox[{"f1", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"64", " ", "b3"}], "+", 
      RowBox[{"960", " ", "b8"}], "+", 
      RowBox[{"3", " ", "b1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "f1", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"hat", "[", "k", "]"}], ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["f1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"hat", "[", "k", "]"}], ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "f1", " ", 
       SuperscriptBox[
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "k", "]"}], ",", 
          RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"63", "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["f1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"hat", "[", "k", "]"}], ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
         RowBox[{"f1", " ", 
          RowBox[{"(", 
           RowBox[{"48", "+", 
            RowBox[{"46", " ", 
             SuperscriptBox[
              RowBox[{"dot", "[", 
               RowBox[{
                RowBox[{"hat", "[", "k", "]"}], ",", 
                RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"magM", "[", "k", "]"}], "2"], " ", 
    RowBox[{"P11", "[", 
     RowBox[{"magM", "[", "k", "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8757863200546207`*^9, 3.875786337559023*^9}, 
   3.8758009296603613`*^9, 3.875801002140757*^9},
 CellLabel->
  "In[174]:=",ExpressionUUID->"728d0ca3-bcc7-41d9-b4b0-e27ab9b1e77c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"K1rhct", "[", "k", "]"}], 
       RowBox[{"K1rh", "[", 
        RowBox[{"-", "k"}], "]"}], 
       RowBox[{"P11", "[", 
        RowBox[{"magM", "[", "k", "]"}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"dot", "[", 
        RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
       RowBox[{
        RowBox[{"magM", "[", "A", "]"}], 
        RowBox[{"magM", "[", "B", "]"}], 
        RowBox[{"dot", "[", 
         RowBox[{
          RowBox[{"hat", "[", "A", "]"}], ",", 
          RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
     "hRSSresponseUVmatching"}], ")"}], "+", 
   RowBox[{"P13rhUV", "[", "k", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875786390814983*^9, 3.875786430176738*^9}, {
  3.875786481089758*^9, 3.87578649768399*^9}, {3.87578686573849*^9, 
  3.875786881810429*^9}, {3.875801047740302*^9, 3.87580111269128*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"7e361966-d953-4c31-b847-845ff5cd8b8b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.875786430633108*^9, 3.875786498146349*^9, 3.8757868830435143`*^9, 
   3.875801055410787*^9, {3.875801095621306*^9, 3.875801113277096*^9}, 
   3.875801177334011*^9, 3.875802957462158*^9, 3.875803696078802*^9, 
   3.875875084515491*^9, 3.876909626374604*^9, 3.876931835670442*^9, 
   3.876931943228072*^9, 3.876932098407072*^9, 3.876935444644319*^9, 
   3.878705803569216*^9, 3.878804114271144*^9, 3.878811514221889*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"223df212-b00e-4da8-91ed-2988ae5ad4ea"]
}, Open  ]],

Cell["P22 diagram", "Text",
 CellChangeTimes->{{3.875786729275049*^9, 3.8757867321605997`*^9}, {
  3.875787844025507*^9, 3.875787844415069*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"4010b492-77fb-4a4b-b6e6-db9ce1127a9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"P22rhUV", "[", "k_", "]"}], "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"42", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{"b1", "-", "b2", "-", "b5"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"42", " ", 
       RowBox[{"(", 
        RowBox[{"b1", "-", "b2", "-", "b5"}], ")"}], " ", "Intdqq2P112"}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "b2", " ", "IntdqP112"}], "-", 
         RowBox[{"7", " ", "b2", " ", "Intdqq2P11P11pp"}], "-", 
         RowBox[{"7", " ", "b5", " ", "Intdqq2P11P11pp"}], "-", 
         RowBox[{"14", " ", "b2", " ", "IntdqqP11P11p"}], "-", 
         RowBox[{"14", " ", "b5", " ", "IntdqqP11P11p"}], "+", 
         RowBox[{"7", " ", "b1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "IntdqP112"}], "+", "Intdqq2P11P11pp", 
            "+", 
            RowBox[{"2", " ", "IntdqqP11P11p"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", "f1", " ", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"7", " ", "b1"}], "+", 
            RowBox[{"7", " ", "f1"}]}], ")"}], " ", "IntdqP112", " ", 
          SuperscriptBox[
           RowBox[{"dot", "[", 
            RowBox[{
             RowBox[{"hat", "[", "k", "]"}], ",", 
             RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"magM", "[", "k", "]"}], "2"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875787939889183*^9, 3.875787949913059*^9}, 
   3.87580119132101*^9, 3.875801247142521*^9},
 CellLabel->
  "In[176]:=",ExpressionUUID->"d84db38c-bf46-4a91-81a3-049c81f629ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"P22rhUV", "[", "k1", "]"}], "+", 
     RowBox[{"P22rh\[Epsilon]", "[", "k1", "]"}]}], "/.", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"magM", "[", "A", "]"}], 
      RowBox[{"magM", "[", "B", "]"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"hat", "[", "A", "]"}], ",", 
        RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
   "hRSSstochUVmatching"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875787959697703*^9, 3.8757880078376303`*^9}, {
  3.875788557827001*^9, 3.875788565997011*^9}, {3.875788773540599*^9, 
  3.875788773864112*^9}, {3.8758012571365347`*^9, 3.875801280078486*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"9b41ff0a-eaa3-41ae-b4c1-7e33607ecfbc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.8757879600453568`*^9, 3.875788008291152*^9, 3.8757880503373337`*^9, 
   3.875788257078244*^9, 3.875788458082198*^9, 3.875788502853981*^9, {
   3.875788559303425*^9, 3.875788566305105*^9}, 3.875788694961361*^9, 
   3.875788774219262*^9, 3.875801280529248*^9, 3.87580141329944*^9, 
   3.875801460333695*^9, {3.875801618869822*^9, 3.875801669781877*^9}, 
   3.87580295749146*^9, 3.875803696092778*^9, 3.875875084549077*^9, 
   3.8769096263998003`*^9, 3.8769318356991253`*^9, 3.8769319432453737`*^9, 
   3.876932098428981*^9, 3.876935444663394*^9, 3.8787058035933113`*^9, 
   3.87880411429174*^9, 3.8788115142396173`*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"66c802c9-ec51-4f4c-bb43-52b7a32ad567"]
}, Open  ]],

Cell["B321II diagram", "Text",
 CellChangeTimes->{{3.875786748128133*^9, 3.8757867513399677`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"75e79258-5eda-424a-b4a9-cfa23ba6b5d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B321IIrhUVPiece", "[", "k_", "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"IntdqP11", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "b1"}], "+", 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{"b3", "+", 
           RowBox[{"15", " ", "b8"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "f1", " ", 
         RowBox[{"(", 
          RowBox[{"63", "+", 
           RowBox[{"48", " ", "f1"}], "+", 
           RowBox[{"b1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"35", " ", "f1"}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"hat", "[", "k", "]"}], ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}], "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["f1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"46", "+", 
           RowBox[{"35", " ", "f1"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"dot", "[", 
           RowBox[{
            RowBox[{"hat", "[", "k", "]"}], ",", 
            RowBox[{"hat", "[", "z", "]"}]}], "]"}], "4"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"magM", "[", "k", "]"}], "2"]}], 
     RowBox[{"3780", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875786563180228*^9, 3.875786568393385*^9}, {
   3.875786771789131*^9, 3.8757867824432917`*^9}, {3.8757869027811127`*^9, 
   3.875786903375009*^9}, {3.8757870385104427`*^9, 3.875787039621422*^9}, 
   3.875801706201354*^9, 3.875801876198369*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"ba0ee2a1-2a2b-40a1-8d3c-92e868a7470c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"P11", "[", 
      RowBox[{"magM", "[", "k1", "]"}], "]"}], 
     RowBox[{"P11", "[", 
      RowBox[{"magM", "[", "k2", "]"}], "]"}], 
     RowBox[{"K1rhker", "[", "k2", "]"}], 
     RowBox[{"K2rhker", "[", 
      RowBox[{"k2", ",", "k1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"B321IIrhUVPiece", "[", "k1", "]"}], "+", 
       RowBox[{
        FractionBox["1", "3"], 
        RowBox[{"K1rhct", "[", "k1", "]"}]}]}], ")"}]}], "/.", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"magM", "[", "A", "]"}], 
      RowBox[{"magM", "[", "B", "]"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"hat", "[", "A", "]"}], ",", 
        RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
   "hRSSresponseUVmatching"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8757869090793343`*^9, 3.8757869502912607`*^9}, {
   3.875787051000326*^9, 3.875787052285408*^9}, {3.875787140973056*^9, 
   3.8757871451562023`*^9}, {3.875801749503805*^9, 3.87580176074895*^9}, {
   3.875801838115117*^9, 3.875801848889216*^9}, 3.8758018811099567`*^9, {
   3.875801912012075*^9, 3.8758019308666267`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"648fbb38-5628-43e6-a1c8-0504c3c3cc79"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.875786946891727*^9, 3.8757869507427893`*^9}, 
   3.875787052732389*^9, 3.875787146399851*^9, {3.875801912674335*^9, 
   3.875801931719911*^9}, 3.8758029575155773`*^9, 3.8758036961166553`*^9, 
   3.8758750845855513`*^9, 3.876909626425055*^9, 3.876931835721764*^9, 
   3.876931943270969*^9, 3.8769320984498587`*^9, 3.8769354446825447`*^9, 
   3.878705803602839*^9, 3.878804114303783*^9, 3.8788115142563877`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"97b859c4-3e7b-4c9d-aaac-8e479673ea54"]
}, Open  ]],

Cell["B4111 diagram", "Text",
 CellChangeTimes->{{3.875787088885641*^9, 3.8757870921973047`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"a9577a23-b760-4283-89f0-0c21d2a05ebe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B4111rhUVPiece", "[", 
    RowBox[{"k1_", ",", "k2_"}], "]"}], "=", 
   RowBox[{"Import", "[", "\"\<B411rhUVlim.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875787196503746*^9, 3.875787240342825*^9}, {
   3.875802047495791*^9, 3.875802050098274*^9}, 3.876931585814747*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"37972118-dc68-41f6-ac4d-e13899e2f720"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"12", 
     RowBox[{"K1rhker", "[", "k1", "]"}], 
     RowBox[{"K1rhker", "[", "k2", "]"}], " ", 
     RowBox[{"P11", "[", 
      RowBox[{"magM", "[", "k1", "]"}], "]"}], 
     RowBox[{"P11", "[", 
      RowBox[{"magM", "[", "k2", "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"B4111rhUVPiece", "[", 
        RowBox[{"k1", ",", "k2"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", "6"], 
        RowBox[{"K2rhct", "[", 
         RowBox[{"k1", ",", "k2"}], "]"}]}]}], ")"}]}], "/.", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"magM", "[", "A", "]"}], 
      RowBox[{"magM", "[", "B", "]"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"hat", "[", "A", "]"}], ",", 
        RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
   "hRSSresponseUVmatching"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875787258703909*^9, 3.8757872751556177`*^9}, {
   3.8758020555695333`*^9, 3.8758020840002823`*^9}, 3.876931589556487*^9},
 CellLabel->
  "In[181]:=",ExpressionUUID->"4a1275d9-a5fe-44ca-a564-26b584799c6d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.875787276033842*^9, 3.87578728982836*^9}, 
   3.875802084449638*^9, 3.875802957609722*^9, 3.875803696215374*^9, 
   3.875875084692708*^9, 3.876909626454424*^9, 3.876931835800087*^9, 
   3.8769319433770313`*^9, 3.8769320267184887`*^9, 3.876932098536828*^9, 
   3.876935444776332*^9, 3.878705803701737*^9, 3.878804114400086*^9, 
   3.878811514352098*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"44773608-50e4-4507-b7ce-7c7dae955169"]
}, Open  ]],

Cell["B222 diagram", "Text",
 CellChangeTimes->{{3.875787340433539*^9, 3.875787342894095*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"381a83d8-8d00-4116-a93e-aae95b2a576a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B222rhUVlim", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{"Import", "[", "\"\<B222rhUVlim.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875787347128899*^9, 3.8757873634803677`*^9}, {
   3.8757873954636087`*^9, 3.8757874056896467`*^9}, 3.875787440997263*^9, {
   3.875787598594501*^9, 3.875787602137463*^9}, {3.875802102569128*^9, 
   3.875802104444454*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"09131252-ddb5-4abe-8afd-2f18a1127db9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"B222rhUVlim", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}], "+", 
      RowBox[{"B222rh\[Epsilon]", "[", 
       RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}]}], "/.", 
     RowBox[{"k3", "->", 
      RowBox[{
       RowBox[{"-", "k1"}], "-", "k2"}]}]}], "/.", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"magM", "[", "A", "]"}], 
      RowBox[{"magM", "[", "B", "]"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"hat", "[", "A", "]"}], ",", 
        RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
   "hRSSstochUVmatching"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.875787619024817*^9, 3.875787769246152*^9}, {
  3.8757878014629908`*^9, 3.8757878061320887`*^9}, {3.875802160345008*^9, 
  3.87580218756678*^9}, {3.8758024431075077`*^9, 3.8758024639058933`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"fefa398f-3c31-44eb-b295-f64d7c7db0e4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.875802451334236*^9, 3.875802464571566*^9}, 
   3.875802957664109*^9, 3.8758036962555847`*^9, 3.8758750847508*^9, 
   3.8758751544209957`*^9, 3.8769096264859247`*^9, 3.87693183583923*^9, 
   3.876931943401847*^9, 3.87693209857277*^9, 3.876935444812063*^9, 
   3.878705803739635*^9, 3.878804114437358*^9, 3.878811514388777*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"e10ad175-579a-48a4-b6bb-c65b07f98a42"]
}, Open  ]],

Cell["B321I diagram", "Text",
 CellChangeTimes->{{3.875788796401107*^9, 3.8757887992681513`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"83852ca9-c781-48cd-a512-10d731177720"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kdotreps", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k1", "+", "k2", "+", "k3"}], ",", "k1"}], "]"}], "==", 
         "0"}], ",", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k1", "+", "k2", "+", "k3"}], ",", "k2"}], "]"}], "==", 
         "0"}], ",", 
        RowBox[{
         RowBox[{"dot", "[", 
          RowBox[{
           RowBox[{"k1", "+", "k2", "+", "k3"}], ",", "k3"}], "]"}], "==", 
         "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"dot", "[", 
         RowBox[{"k1", ",", "k2"}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{"k2", ",", "k3"}], "]"}], ",", 
        RowBox[{"dot", "[", 
         RowBox[{"k3", ",", "k1"}], "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875802514527296*^9, 3.875802604979821*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"2542499b-02ad-4393-ad02-a0d9b0cde2c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"barB321IrhUVlim", "[", 
    RowBox[{"k1_", ",", "k2_", ",", "k3_"}], "]"}], "=", 
   RowBox[{"Import", "[", "\"\<B321IrhUVlim.m\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875789185919183*^9, 3.875789206303287*^9}, {
  3.875802208227807*^9, 3.875802210914136*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"a08e6a86-0aff-43e6-ad7f-b7f29760a627"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"barB321IrhUVlim", "[", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}], "+", 
       RowBox[{"barB321Irh\[Epsilon]", "[", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}]}], "/.", "kdotreps"}], "/.", 
     RowBox[{"k3", "->", 
      RowBox[{
       RowBox[{"-", "k1"}], "-", "k2"}]}]}], "/.", 
    RowBox[{
     RowBox[{"dot", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"magM", "[", "A", "]"}], 
      RowBox[{"magM", "[", "B", "]"}], 
      RowBox[{"dot", "[", 
       RowBox[{
        RowBox[{"hat", "[", "A", "]"}], ",", 
        RowBox[{"hat", "[", "B", "]"}]}], "]"}]}]}]}], "/.", 
   "hRSSstochUVmatching"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8757892167827597`*^9, 3.875789263344244*^9}, {
   3.8757895181705093`*^9, 3.8757895390242233`*^9}, 3.8757897189583273`*^9, {
   3.8757900188940353`*^9, 3.8757900270170927`*^9}, {3.875790065766513*^9, 
   3.875790079662825*^9}, {3.875790153590242*^9, 3.875790182316248*^9}, 
   3.87579369376472*^9, {3.8758022651281567`*^9, 3.875802288527131*^9}, {
   3.875802609552924*^9, 3.875802609815755*^9}, {3.8758028897686863`*^9, 
   3.875802890855768*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"4b400d98-e83c-49f4-a352-9d5e9998e9de"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.875802613176175*^9, 3.875802752214184*^9, 
  3.875802892334593*^9, 3.875802958719627*^9, 3.875803697292658*^9, 
  3.8758750858399153`*^9, 3.8769096277423773`*^9, 3.876931836949699*^9, 
  3.876931944484272*^9, 3.876932099606893*^9, 3.876935445870935*^9, 
  3.878705804811551*^9, 3.8788041155149097`*^9, 3.8788115154755*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"08b6c79b-ec11-435c-9096-49c1d3ccb338"]
}, Open  ]]
}, Closed]]
}, Closed]]
},
WindowSize->{1354, 768},
WindowMargins->{{35, Automatic}, {Automatic, 32}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default2.nb",
ExpressionUUID->"3c2d7d8f-3a39-4e4c-9b14-778cdbf35ef5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 182, 3, 30, "Input",ExpressionUUID->"d3d12daf-e826-464e-96b8-edcdf430386c"],
Cell[CellGroupData[{
Cell[765, 27, 150, 3, 67, "Section",ExpressionUUID->"99bae51b-0fb9-44b1-931a-017b1bda2ce3"],
Cell[CellGroupData[{
Cell[940, 34, 155, 3, 54, "Subsection",ExpressionUUID->"a637eb32-4ad6-405e-97d7-4ff23d3ba353"],
Cell[1098, 39, 3436, 103, 364, "Text",ExpressionUUID->"8e7ab1c4-3af1-4be5-8c6a-f99250035d69"]
}, Closed]],
Cell[CellGroupData[{
Cell[4571, 147, 214, 4, 38, "Subsection",ExpressionUUID->"b874a6a5-a04c-49e2-8f17-9fe2d66d79d7"],
Cell[4788, 153, 4686, 143, 539, "Input",ExpressionUUID->"2d75ae9e-6ed6-477b-92c1-6ba4b9ff65d3"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[9523, 302, 229, 4, 53, "Section",ExpressionUUID->"a0cbb094-2bd6-41fd-b506-365bfea8f6cc"],
Cell[CellGroupData[{
Cell[9777, 310, 903, 13, 54, "Subsection",ExpressionUUID->"06be4913-eeff-4669-87bd-88f0fc7d8429"],
Cell[10683, 325, 735, 20, 73, "Input",ExpressionUUID->"5fe23c7b-fd4c-4b8f-bfb9-116288419736"],
Cell[11421, 347, 5490, 156, 298, "Input",ExpressionUUID->"64d5d6e3-b37d-4c4a-ad9f-b47b7819bd04"],
Cell[16914, 505, 5844, 168, 157, "Input",ExpressionUUID->"73c5d918-c6cb-4f1a-bbc2-046f183195ec"],
Cell[22761, 675, 2162, 73, 153, "Input",ExpressionUUID->"f8f7aa62-c2aa-4545-893d-7fcd7f8eead7"],
Cell[24926, 750, 166, 2, 52, "Input",ExpressionUUID->"efbf1b8b-b2cd-46a3-9253-b1e4b1888597"],
Cell[25095, 754, 404, 8, 51, "Text",ExpressionUUID->"38b7683b-4e79-4462-9d7d-9b64d29345af"],
Cell[25502, 764, 311, 7, 30, "Input",ExpressionUUID->"bac4e814-7bb8-4f96-85bf-9ca03c01298f"],
Cell[25816, 773, 2547, 74, 115, "Input",ExpressionUUID->"f70d3078-aa1c-488c-8710-28ac560b48e1"],
Cell[28366, 849, 1290, 34, 52, "Input",ExpressionUUID->"fe729aa1-944b-4fab-aedb-88829753faab"]
}, Closed]],
Cell[CellGroupData[{
Cell[29693, 888, 172, 3, 38, "Subsection",ExpressionUUID->"ae9b74f0-0879-456d-b715-3fef7e8d5271"],
Cell[29868, 893, 636, 16, 55, "Input",ExpressionUUID->"cbe87865-4e37-42c0-8950-7d61824af836"],
Cell[30507, 911, 8757, 241, 215, "Input",ExpressionUUID->"27f47903-454f-4a1d-b277-1138dd310ac0"],
Cell[39267, 1154, 531, 10, 30, "Input",ExpressionUUID->"ef3dbff3-3dee-4b5d-b736-f9bbccabd7b3"],
Cell[39801, 1166, 493, 9, 30, "Input",ExpressionUUID->"21127435-0fc4-4da2-b8f4-83bcf2e2e7dc"]
}, Closed]],
Cell[CellGroupData[{
Cell[40331, 1180, 171, 3, 38, "Subsection",ExpressionUUID->"41dc986a-8bce-4f5d-8f2d-91bd5708b3f0"],
Cell[40505, 1185, 1533, 39, 55, "Input",ExpressionUUID->"162b6d83-07f9-4f18-84a5-0387c5083248"],
Cell[42041, 1226, 822, 18, 30, "Input",ExpressionUUID->"c6aff760-a0a1-4ce1-9eed-092d1c8d59f5"],
Cell[42866, 1246, 281, 5, 30, "Input",ExpressionUUID->"c88aa741-8a61-49fa-9e46-f67422397df4"],
Cell[43150, 1253, 715, 20, 30, "Input",ExpressionUUID->"0dac3019-56f4-4024-bfcc-33c561ff6872"],
Cell[43868, 1275, 175, 2, 30, "Input",ExpressionUUID->"333c121b-d5b7-4123-9cb0-f2a8e3405178"],
Cell[44046, 1279, 178, 3, 35, "Text",ExpressionUUID->"cd62542d-06a2-4f19-8c4f-8b70e82c92cc"],
Cell[44227, 1284, 3610, 103, 149, "Input",ExpressionUUID->"50840cad-a864-4ea1-9068-18ce7c7a9a6c"]
}, Closed]],
Cell[CellGroupData[{
Cell[47874, 1392, 173, 3, 38, "Subsection",ExpressionUUID->"b2ca3906-db61-41ef-960c-703f39a0cbde"],
Cell[48050, 1397, 528, 12, 30, "Input",ExpressionUUID->"7de6fe9d-9e20-4ed5-ae15-cebacd53f636"],
Cell[48581, 1411, 3361, 97, 108, "Input",ExpressionUUID->"92bee4b2-1327-4a38-83ef-118cff5ae502"],
Cell[51945, 1510, 685, 19, 48, "Input",ExpressionUUID->"a0869022-f215-46ad-8ad8-5f39625489c7"],
Cell[52633, 1531, 173, 2, 30, "Input",ExpressionUUID->"41772dbe-4669-4f35-a6d6-3b9d81f593f3"],
Cell[52809, 1535, 1186, 26, 52, "Input",ExpressionUUID->"c34bd388-b915-47f9-be69-b4d8b9933462"],
Cell[53998, 1563, 390, 8, 30, "Input",ExpressionUUID->"d67aa006-d7b3-42b2-a8d4-ac468a33ac70"],
Cell[54391, 1573, 1290, 33, 51, "Input",ExpressionUUID->"3640a46b-9fbe-4f01-8682-80bc57c25c34"],
Cell[55684, 1608, 168, 2, 52, "Input",ExpressionUUID->"0502da3e-0fd4-4b2c-ab7a-3ed6931403ba"],
Cell[55855, 1612, 783, 17, 30, "Input",ExpressionUUID->"674c83e5-7663-4a8d-88e5-112d8b5fc317"],
Cell[56641, 1631, 420, 8, 30, "Input",ExpressionUUID->"7615eb21-7fd6-4a6e-8059-1e9183b41864"],
Cell[57064, 1641, 897, 24, 50, "Input",ExpressionUUID->"94d4eb8b-c3a1-40dd-a13e-9c9be1d813ce"],
Cell[57964, 1667, 175, 2, 30, "Input",ExpressionUUID->"4adeaa81-d2f5-49d2-86af-34f0bfe55d62"],
Cell[58142, 1671, 178, 3, 35, "Text",ExpressionUUID->"884f52ab-240e-464b-9447-ba15cf55a678"],
Cell[58323, 1676, 9457, 257, 441, "Input",ExpressionUUID->"78ab3b40-3f63-4da5-8441-ecdf4eecd846"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[67829, 1939, 179, 3, 53, "Section",ExpressionUUID->"a46dd0b8-c23b-40d3-b362-2b1bcdd67f95"],
Cell[CellGroupData[{
Cell[68033, 1946, 326, 5, 54, "Subsection",ExpressionUUID->"09119622-a9bb-49a9-ba3e-56697702d763"],
Cell[68362, 1953, 250, 4, 30, "Input",ExpressionUUID->"384162d2-9757-459a-9f91-3e37dbf0ebe4"],
Cell[68615, 1959, 380, 11, 51, "Text",ExpressionUUID->"0f82f895-a238-49d2-b6bf-614330e08ba9"],
Cell[68998, 1972, 396, 9, 30, "Input",ExpressionUUID->"26f0454c-ad65-4856-8f7d-f33bcdeedf2d"],
Cell[69397, 1983, 4736, 133, 370, "Input",ExpressionUUID->"88960c0b-6f98-4c01-ab8c-a53c0b16e793"],
Cell[74136, 2118, 1496, 39, 106, "Input",ExpressionUUID->"685e23d6-8a57-4347-8e98-a47988c312bd"],
Cell[75635, 2159, 187, 3, 35, "Text",ExpressionUUID->"ebebb50d-a1b1-44e1-9c1f-b458d3c2a076"],
Cell[75825, 2164, 446, 9, 30, "Input",ExpressionUUID->"89952f21-bfd3-4ccb-80e4-283cde91f9a2"],
Cell[76274, 2175, 593, 10, 30, "Input",ExpressionUUID->"19c4673d-0526-47b9-b673-b2d6aa4c0bca"],
Cell[76870, 2187, 247, 4, 51, "Text",ExpressionUUID->"423b84a2-d9ff-450a-a495-51b512e4d5d0"],
Cell[77120, 2193, 614, 12, 30, "Input",ExpressionUUID->"2bd2e7d1-bf22-4079-9038-f57a1454fc2a"],
Cell[77737, 2207, 294, 6, 30, "Input",ExpressionUUID->"4f3a88cb-c617-40dd-ac67-7e85ffacab92"],
Cell[78034, 2215, 582, 15, 51, "Text",ExpressionUUID->"db125952-a6a4-473b-ba78-7eda06628c24"],
Cell[78619, 2232, 1315, 39, 73, "Input",ExpressionUUID->"381edb92-cf59-4e8e-b054-17b17ef3731a"],
Cell[79937, 2273, 18216, 495, 810, "Input",ExpressionUUID->"5ad19a62-8eef-4c7e-ba7d-2ee5c1a73f53"],
Cell[98156, 2770, 200729, 5116, 5132, "Input",ExpressionUUID->"6bb8da68-f088-4ab0-ae4b-a7e493e82e8d"],
Cell[298888, 7888, 170, 3, 52, "Input",ExpressionUUID->"7c335a1c-102c-4a05-98d9-e9609be46b7e"],
Cell[299061, 7893, 219, 3, 51, "Text",ExpressionUUID->"4cebe9e7-6bf2-493e-adbd-590680d980ad"],
Cell[299283, 7898, 4365, 115, 94, "Input",ExpressionUUID->"29ec1413-75a7-4d7d-b868-487f00c1bb39"]
}, Closed]],
Cell[CellGroupData[{
Cell[303685, 8018, 180, 3, 38, "Subsection",ExpressionUUID->"cd879847-e5f1-41b3-af8e-7891039eba09"],
Cell[303868, 8023, 546, 16, 55, "Input",ExpressionUUID->"56f6edda-055d-4be1-a890-b6c0cee96fd5"],
Cell[304417, 8041, 10026, 275, 238, "Input",ExpressionUUID->"dd51b7fd-9ff5-47b8-a7b9-dc936e097f20"],
Cell[314446, 8318, 610, 12, 30, "Input",ExpressionUUID->"92530755-ccf0-4b03-9632-08bdde2d16f3"],
Cell[315059, 8332, 575, 11, 30, "Input",ExpressionUUID->"60c408f1-6e51-404b-b9bc-1485d5f8a2c9"]
}, Closed]],
Cell[CellGroupData[{
Cell[315671, 8348, 169, 3, 38, "Subsection",ExpressionUUID->"071dc7bc-a314-41e0-87a6-86d48ceeda16"],
Cell[315843, 8353, 1331, 38, 55, "Input",ExpressionUUID->"58ee3a84-d684-4c77-bd45-2f645cce4dda"],
Cell[317177, 8393, 1090, 24, 30, "Input",ExpressionUUID->"c0b56b22-22fd-4d16-b9fc-415316ca63f5"],
Cell[318270, 8419, 387, 9, 30, "Input",ExpressionUUID->"27407e63-dc48-4cad-bfaf-6c00fd77f1f9"],
Cell[318660, 8430, 820, 22, 30, "Input",ExpressionUUID->"0ae30ea1-67f1-49d0-9ec1-3204371bccda"],
Cell[319483, 8454, 179, 3, 30, "Input",ExpressionUUID->"1edd5ba7-484a-4529-85b1-0a7592cb88eb"],
Cell[319665, 8459, 362, 7, 35, "Text",ExpressionUUID->"645e40c0-3e2b-4c3d-856c-b62be66c3260"],
Cell[320030, 8468, 8805, 241, 437, "Input",ExpressionUUID->"6d9f9512-f2d8-4b6b-bbe0-1dbe9b610089"]
}, Closed]],
Cell[CellGroupData[{
Cell[328872, 8714, 171, 3, 38, "Subsection",ExpressionUUID->"6c1d2c85-6779-4f3d-93e3-54c2768d0a0c"],
Cell[329046, 8719, 955, 27, 54, "Input",ExpressionUUID->"dbac5adb-f3a7-403a-b9b4-ae4467de931e"],
Cell[330004, 8748, 175, 3, 30, "Input",ExpressionUUID->"541f1464-c7c7-49af-9d7e-c4c2cbeaabee"],
Cell[330182, 8753, 878, 21, 30, "Input",ExpressionUUID->"045e0578-b16e-47d7-a65a-bd135087be97"],
Cell[331063, 8776, 446, 9, 30, "Input",ExpressionUUID->"8a614dea-095f-4b77-816e-02061500e23f"],
Cell[331512, 8787, 1259, 34, 51, "Input",ExpressionUUID->"8f9aca3d-55c5-424c-92c2-0418b98a77fc"],
Cell[332774, 8823, 200, 4, 30, "Input",ExpressionUUID->"6cf740d2-34d6-40c6-b3cc-6a4e679c97dd"],
Cell[332977, 8829, 2089, 56, 135, "Input",ExpressionUUID->"b740de66-0d59-460d-863e-b30b7b6a2ca1"],
Cell[335069, 8887, 179, 3, 30, "Input",ExpressionUUID->"455e13c1-8e3c-44ed-9bef-de7fe0860f39"],
Cell[335251, 8892, 178, 3, 35, "Text",ExpressionUUID->"071fe590-4345-4082-926d-3bb571a72003"],
Cell[335432, 8897, 22079, 535, 1188, "Input",ExpressionUUID->"d68cb451-3aaf-4c0f-916b-bece412384e2"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[357560, 9438, 159, 3, 53, "Section",ExpressionUUID->"a9517ad2-e245-4758-9b97-2c62b353b898"],
Cell[CellGroupData[{
Cell[357744, 9445, 200, 3, 54, "Subsection",ExpressionUUID->"913c1deb-9b72-4f5c-9be1-6664e0894862"],
Cell[CellGroupData[{
Cell[357969, 9452, 1876, 62, 90, "Input",ExpressionUUID->"715f179c-3639-4f31-abf7-31229ac02363"],
Cell[359848, 9516, 410, 7, 34, "Output",ExpressionUUID->"51a74353-7db5-455f-a3f2-801a5930e7d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[360295, 9528, 782, 24, 48, "Input",ExpressionUUID->"32794fba-17fc-465c-91e6-6a4fbdd81e75"],
Cell[361080, 9554, 385, 6, 34, "Output",ExpressionUUID->"bf362cb8-2d78-4ddb-a92c-41d9f2db8181"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361502, 9565, 1849, 61, 90, "Input",ExpressionUUID->"21e6ae05-ec2a-4be3-aeea-68eda4534e78"],
Cell[363354, 9628, 390, 6, 34, "Output",ExpressionUUID->"5eb9749e-cec9-4cda-a0fe-d82de1044482"]
}, Open  ]],
Cell[CellGroupData[{
Cell[363781, 9639, 625, 19, 48, "Input",ExpressionUUID->"700e60ae-c430-4d30-a883-ab63f621ee57"],
Cell[364409, 9660, 389, 6, 34, "Output",ExpressionUUID->"a41d1b86-0bf2-4337-b3b5-172e7d28d3b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[364835, 9671, 560, 15, 30, "Input",ExpressionUUID->"d31b971a-4667-4c13-9965-475c87e76888"],
Cell[365398, 9688, 519, 10, 34, "Output",ExpressionUUID->"5e44d80b-8467-4d5b-a621-f59dd6ff4b4b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[365966, 9704, 192, 3, 38, "Subsection",ExpressionUUID->"f6a44d10-ed78-46df-bb31-818fd69c6bb1"],
Cell[366161, 9709, 223, 4, 35, "Text",ExpressionUUID->"d619f19c-32a7-4e48-88d3-8b205dcfccf8"],
Cell[CellGroupData[{
Cell[366409, 9717, 657, 19, 48, "Input",ExpressionUUID->"8186066e-29ac-4095-9900-81fb4359b7fd"],
Cell[367069, 9738, 383, 6, 34, "Output",ExpressionUUID->"6e941d97-e093-48e7-ab4d-80c03ae673d1"]
}, Open  ]],
Cell[367467, 9747, 224, 4, 35, "Text",ExpressionUUID->"6785dea7-5c7d-4f2f-9c96-208b73fa3c92"],
Cell[CellGroupData[{
Cell[367716, 9755, 914, 26, 48, "Input",ExpressionUUID->"d924f30c-7dcd-451e-ad42-bfd9547ce9d8"],
Cell[368633, 9783, 448, 8, 34, "Output",ExpressionUUID->"365ea1fd-bc61-44c4-b9c4-22f90b7cb546"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369118, 9796, 945, 28, 48, "Input",ExpressionUUID->"d48ab723-9c6a-4e8a-b823-7da032243c57"],
Cell[370066, 9826, 417, 7, 34, "Output",ExpressionUUID->"92ca9004-42cc-4bb4-92bd-73cf7a2faf90"]
}, Open  ]],
Cell[CellGroupData[{
Cell[370520, 9838, 755, 22, 48, "Input",ExpressionUUID->"ab28494f-2065-4fbb-8a73-da1eb459c116"],
Cell[371278, 9862, 384, 6, 34, "Output",ExpressionUUID->"d8eee444-d132-4985-ba8d-15b8d9f555c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371699, 9873, 944, 28, 48, "Input",ExpressionUUID->"c2a4e2db-f2f1-4e13-b5ef-79c5b44589eb"],
Cell[372646, 9903, 425, 7, 34, "Output",ExpressionUUID->"0051ea23-cd24-47c7-8599-a0042bb39b27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[373108, 9915, 689, 20, 30, "Input",ExpressionUUID->"22ac6a48-98eb-49fc-8c15-855075e9dd29"],
Cell[373800, 9937, 444, 8, 34, "Output",ExpressionUUID->"f9c798d5-37f1-4586-bd9b-9049738a23d0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[374293, 9951, 240, 4, 38, "Subsection",ExpressionUUID->"cee594b4-5666-4d4c-ad35-e5945563c5af"],
Cell[374536, 9957, 191, 3, 51, "Text",ExpressionUUID->"5be94caa-ab62-4771-8fc1-9fd4d5f24626"],
Cell[374730, 9962, 2127, 61, 98, "Input",ExpressionUUID->"bd030c95-7693-4915-aad8-2c3983cc7407"],
Cell[CellGroupData[{
Cell[376882, 10027, 1007, 28, 30, "Input",ExpressionUUID->"a364acdc-671e-455e-aed1-471b46bd7f33"],
Cell[377892, 10057, 411, 7, 34, "Output",ExpressionUUID->"3bfa7bdc-cc2f-4cf1-9799-6d1cdfcc9019"]
}, Open  ]],
Cell[378318, 10067, 240, 4, 51, "Text",ExpressionUUID->"8d9cd315-c7c5-4004-91c9-f91e74079a40"],
Cell[378561, 10073, 2053, 59, 98, "Input",ExpressionUUID->"872b4351-7299-4db5-bb29-cac45164f8e2"],
Cell[CellGroupData[{
Cell[380639, 10136, 803, 22, 30, "Input",ExpressionUUID->"82a004e1-2cb8-46a4-ac4b-22f2c087abca"],
Cell[381445, 10160, 587, 10, 34, "Output",ExpressionUUID->"2794e8e4-7a52-4aad-b813-23026683cadf"]
}, Open  ]],
Cell[382047, 10173, 194, 3, 51, "Text",ExpressionUUID->"c43f251d-942b-49d6-99f0-f155f9a8f02d"],
Cell[382244, 10178, 1370, 36, 55, "Input",ExpressionUUID->"ddd708f8-0612-49b0-8ced-f81f43dd96c4"],
Cell[CellGroupData[{
Cell[383639, 10218, 1134, 32, 71, "Input",ExpressionUUID->"b0b94ff3-89ed-4e41-881d-f4108d74e9e0"],
Cell[384776, 10252, 437, 7, 34, "Output",ExpressionUUID->"444baebc-73e9-49f6-b249-298e81339f7f"]
}, Open  ]],
Cell[385228, 10262, 193, 3, 51, "Text",ExpressionUUID->"6c16bf94-776d-42e3-9130-df1422605b0f"],
Cell[385424, 10267, 337, 8, 30, "Input",ExpressionUUID->"010f09fe-a900-4152-81eb-804f61d1b2b2"],
Cell[CellGroupData[{
Cell[385786, 10279, 1023, 30, 71, "Input",ExpressionUUID->"5fdeebe4-05e1-4107-801d-10a651f34fbd"],
Cell[386812, 10311, 387, 6, 34, "Output",ExpressionUUID->"6c340203-f27a-4963-a0b6-912d6b1a7b4a"]
}, Open  ]],
Cell[387214, 10320, 190, 3, 51, "Text",ExpressionUUID->"5584f655-c835-495f-ab00-e3402b7eca4b"],
Cell[387407, 10325, 475, 10, 30, "Input",ExpressionUUID->"e1fdf4ec-04a1-4f49-ac48-dddc40b18ab5"],
Cell[CellGroupData[{
Cell[387907, 10339, 999, 28, 30, "Input",ExpressionUUID->"d9ba3a0a-ee95-4032-bd91-6e1c63ffa741"],
Cell[388909, 10369, 545, 8, 34, "Output",ExpressionUUID->"fdcf1023-5b77-4de9-b829-75b203673fd3"]
}, Open  ]],
Cell[389469, 10380, 193, 3, 51, "Text",ExpressionUUID->"076487ca-ef30-480e-af4a-e61318467eb9"],
Cell[389665, 10385, 351, 8, 30, "Input",ExpressionUUID->"738512b9-e400-434f-8de6-9b5ed5d2e061"],
Cell[CellGroupData[{
Cell[390041, 10397, 1205, 30, 30, "Input",ExpressionUUID->"7d165b6f-f652-4b56-8bd8-85b7e443d42d"],
Cell[391249, 10429, 447, 8, 34, "Output",ExpressionUUID->"e834c3d9-e895-4c7e-a9aa-5d8b428ce678"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[391745, 10443, 193, 3, 38, "Subsection",ExpressionUUID->"0a5f7289-ea4f-41c6-9f4e-e08aa4b30875"],
Cell[391941, 10448, 191, 3, 51, "Text",ExpressionUUID->"947fce27-a4a7-4d6c-8da3-141a3819532d"],
Cell[392135, 10453, 2486, 70, 99, "Input",ExpressionUUID->"728d0ca3-bcc7-41d9-b4b0-e27ab9b1e77c"],
Cell[CellGroupData[{
Cell[394646, 10527, 1054, 28, 30, "Input",ExpressionUUID->"7e361966-d953-4c31-b847-845ff5cd8b8b"],
Cell[395703, 10557, 554, 9, 34, "Output",ExpressionUUID->"223df212-b00e-4da8-91ed-2988ae5ad4ea"]
}, Open  ]],
Cell[396272, 10569, 240, 4, 51, "Text",ExpressionUUID->"4010b492-77fb-4a4b-b6e6-db9ce1127a9d"],
Cell[396515, 10575, 1770, 46, 144, "Input",ExpressionUUID->"d84db38c-bf46-4a91-81a3-049c81f629ac"],
Cell[CellGroupData[{
Cell[398310, 10625, 852, 22, 30, "Input",ExpressionUUID->"9b41ff0a-eaa3-41ae-b4c1-7e33607ecfbc"],
Cell[399165, 10649, 753, 12, 34, "Output",ExpressionUUID->"66c802c9-ec51-4f4c-bb43-52b7a32ad567"]
}, Open  ]],
Cell[399933, 10664, 194, 3, 51, "Text",ExpressionUUID->"75e79258-5eda-424a-b4a9-cfa23ba6b5d7"],
Cell[400130, 10669, 1788, 48, 55, "Input",ExpressionUUID->"ba0ee2a1-2a2b-40a1-8d3c-92e868a7470c"],
Cell[CellGroupData[{
Cell[401943, 10721, 1353, 35, 71, "Input",ExpressionUUID->"648fbb38-5628-43e6-a1c8-0504c3c3cc79"],
Cell[403299, 10758, 543, 8, 34, "Output",ExpressionUUID->"97b859c4-3e7b-4c9d-aaac-8e479673ea54"]
}, Open  ]],
Cell[403857, 10769, 193, 3, 51, "Text",ExpressionUUID->"a9577a23-b760-4283-89f0-0c21d2a05ebe"],
Cell[404053, 10774, 413, 9, 30, "Input",ExpressionUUID->"37972118-dc68-41f6-ac4d-e13899e2f720"],
Cell[CellGroupData[{
Cell[404491, 10787, 1187, 33, 71, "Input",ExpressionUUID->"4a1275d9-a5fe-44ca-a564-26b584799c6d"],
Cell[405681, 10822, 486, 8, 34, "Output",ExpressionUUID->"44773608-50e4-4507-b7ce-7c7dae955169"]
}, Open  ]],
Cell[406182, 10833, 190, 3, 51, "Text",ExpressionUUID->"381a83d8-8d00-4116-a93e-aae95b2a576a"],
Cell[406375, 10838, 528, 11, 30, "Input",ExpressionUUID->"09131252-ddb5-4abe-8afd-2f18a1127db9"],
Cell[CellGroupData[{
Cell[406928, 10853, 1049, 28, 30, "Input",ExpressionUUID->"fefa398f-3c31-44eb-b295-f64d7c7db0e4"],
Cell[407980, 10883, 459, 7, 34, "Output",ExpressionUUID->"e10ad175-579a-48a4-b6bb-c65b07f98a42"]
}, Open  ]],
Cell[408454, 10893, 193, 3, 51, "Text",ExpressionUUID->"83852ca9-c781-48cd-a512-10d731177720"],
Cell[408650, 10898, 1115, 34, 30, "Input",ExpressionUUID->"2542499b-02ad-4393-ad02-a0d9b0cde2c1"],
Cell[409768, 10934, 404, 9, 30, "Input",ExpressionUUID->"a08e6a86-0aff-43e6-ad7f-b7f29760a627"],
Cell[CellGroupData[{
Cell[410197, 10947, 1350, 33, 52, "Input",ExpressionUUID->"4b400d98-e83c-49f4-a352-9d5e9998e9de"],
Cell[411550, 10982, 455, 7, 34, "Output",ExpressionUUID->"08b6c79b-ec11-435c-9096-49c1d3ccb338"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)


